Fixed-locus relations and purely non-symplectic automorphisms of order 6 on K3 surfaces

We study relations between invariants of the fixed loci of purely non-symplectic automorphisms of $K3$ surfaces. We obtain these relations by comparing the stringy Euler characteristic of higher dimensional Borcea--Voisin varieties with their Hodge numbers. For orders $4$ and $6$ we explain the geometric meaning of these relations and show how they follow from the Lefschetz and Riemann--Hurwitz formulas. For order $6$, the classifications of fixed loci for orders $2$ and $3$ give $817$ candidates. We use local conditions on discriminant forms, Hermitian trace forms and bounds for root-free lattices to reduce this number to $204$. All $142$ numerical types obtained from the $150$ deformation classes of Brandhorst and Hofmann satisfy these conditions. Also, we give explicit elliptic and projective models for each of the $20$ possible fixed loci of the generator.

==> anc/README.txt <==
Computational supplement
Fixed-locus relations and purely non-symplectic automorphisms of order 6 on K3 surfaces

Run the commands below from this directory (anc in the arXiv source archive).
The four Python scripts use only the standard library. The discriminant-form
sieve requires SageMath. Tested with Python 3.9.6 and SageMath 10.9.

1. Exact relations and Euler recurrences

  python3 computations/verify_relations.py
  python3 computations/stringy_euler.py

These checks require no external data. They verify the order-4 and order-6
relations, the two order-6 balance identities coefficient by coefficient,
the commuting-pair Euler coefficients, and the order-4 and order-6 recurrences.

2. External data

Download K3Groups.zip from version 2.1 of the Brandhorst--Hofmann database,
Finite subgroups of automorphisms of K3 surfaces:

  https://doi.org/10.5281/zenodo.10410278
  https://zenodo.org/records/10410278/files/K3Groups.zip?download=1

The archive MD5 is 143047b9cb76f4ad4cb2aadd5959d879. Extract it under data/
so that these three input files have the following paths:

  data/K3Groups/results/purely_ns/order02.txt
  data/K3Groups/results/purely_ns/order03.txt
  data/K3Groups/results/purely_ns/order06.txt

Only these three files are required. The database and its reader scripts
are not included in this supplement; the computations parse the released
data directly without changes to the downloaded files.

3. Numerical classification and geometric enumeration

  python3 computations/analyze_bh_order6.py data/K3Groups/results/purely_ns/order06.txt output/data/order6_numerical_classification.csv
  python3 computations/geometric_order6_classification.py

The first command verifies 150 deformation classes, 142 numerical types
(134 singletons and eight pairs), 20 generator fixed loci, and 102 stringy
Euler sequences. The signature (E_2,E_3,E_4), together with E_1=24 and the
recurrence, determines the sequence. A check distinguishes the database rows
0.6.3.7 and 0.6.4.11, which have equal E_2,E_3 but different E_4.

The second command uses 24 order-3 fixed-locus types and 66 involution
fixed-locus types, enumerates 817 candidate triples, and verifies that they
include all 142 realized triples. The order-6 data are used for comparison.

The commands reproduce the three supplied CSV files:

  output/data/order6_numerical_classification.csv  (142 data rows)
  output/data/order6_generator_summary.csv        (20 data rows)
  output/data/order6_geometric_atlas.csv          (142 data rows)

In fixed-locus strings, R denotes a rational curve, Cg a curve of genus g,
and the parenthesized entries give isolated-point counts in the database
order. A dash denotes an empty part. The atlas records the realized triples;
its projective-model and construction-template columns describe geometric
forms and construction routes, and are not separate existence proofs.

4. Necessary discriminant-form sieve

  sage -python -c 'import sage.all; import runpy; runpy.run_path("computations/order6_discriminant_sieve.py", run_name="__main__")'

The sieve uses exact SageMath arithmetic and the order-2 and order-3 lattice
data. It retains 204 candidates: all 142 realized triples and 62 additional
formal triples. No order-6 row is used to decide survival; comparison with
the realized triples takes place after the sieve. The command also writes
output/data/order6_component_genera.json, containing 76 component genera.

Survival is a necessary condition, not an existence certificate. The global
embedding and gluing requirements are not settled by this sieve.


==> anc/computations/analyze_bh_order6.py <==
#!/usr/bin/env python3
"""Exact numerical classification of purely non-symplectic order-6 actions.

The input is ``results/purely_ns/order06.txt`` from version 2.1 of the
Brandhorst--Hofmann database (https://doi.org/10.5281/zenodo.10410278).
The script parses only the small ``properties`` field, reconstructs the
cyclotomic multiplicities by the three topological Lefschetz equations, and
computes the complete list of numerical/stringy types.  If a second argument
is supplied, the 142-row classification is written as a CSV file.
"""

import ast
from collections import Counter, defaultdict
import csv
from pathlib import Path
import re
import sys


ROOT = Path(__file__).resolve().parents[1]
DEFAULT_DATABASE = ROOT / "data" / "K3Groups" / "results" / "purely_ns" / "order06.txt"


def read_rows(path):
    rows = []
    with open(path, encoding="utf-8") as stream:
        for line in stream:
            if not line.strip() or line.startswith("complete"):
                continue
            identifier = re.search(r"\['id', '([^']+)'\]", line)
            if identifier is None:
                raise ValueError("missing id")
            marker = "['properties',"
            tail = line.split(marker, 1)[1].rstrip()
            properties = dict(ast.literal_eval(tail[:-2]))
            rows.append(
                {
                    "id": identifier.group(1),
                    "powers": properties["fixed points powers"],
                    "generator": properties["fixed points"],
                }
            )
    return rows


def unpack_locus(locus):
    """Return point types, number of curves, sum of genera, and Euler number."""
    points, rational, positive, genus = locus
    curves = rational + positive
    genus_sum = positive * genus
    euler = sum(points) + 2 * curves - 2 * genus_sum
    return points, curves, genus_sum, euler


def cyclotomic_multiplicities(powers):
    """Solve for (r,m,alpha,beta) from the Euler numbers of Fix(sigma^j)."""
    e1, e2, e3 = (unpack_locus(locus)[3] for locus in powers)
    t1, t2, t3 = e1 - 2, e2 - 2, e3 - 2
    answers = []
    for r in range(23):
        for m in range(12):
            for alpha in range(12):
                beta = 22 - r - 2 * m - 2 * alpha
                if beta < 0:
                    continue
                if (
                    r + m - alpha - beta == t1
                    and r - m - alpha + beta == t2
                    and r - 2 * m + 2 * alpha - beta == t3
                ):
                    answers.append((r, m, alpha, beta))
    if len(answers) != 1:
        raise ValueError(f"cohomology multiplicities not unique: {powers!r} -> {answers!r}")
    return answers[0]


def format_locus(locus):
    points, rational, positive, genus = locus
    point_text = ",".join(str(value) for value in points) if points else "-"
    curve_parts = []
    if rational:
        curve_parts.append(f"{rational}R")
    if positive:
        curve_parts.append(f"{positive}C{genus}")
    return f"({point_text});" + ("+".join(curve_parts) if curve_parts else "-")


def stringy_initial_values(powers):
    """Return E_2,E_3,E_4; with E_1=24 these determine the recurrence.

    E_2,E_3 alone collide for database rows 0.6.3.7 and 0.6.4.11.
    The coefficient matrix below has determinant -2112, so the three
    returned values also recover the three fixed-locus Euler numbers.
    """
    e1, e2, e3 = (unpack_locus(locus)[3] for locus in powers)
    # Exact convolution coefficients for order 6; see stringy_euler.py.
    e_y2 = 4 * e1 + 4 * e2 + 2 * e3
    e_y3 = 64 * e1 + 24 * e2 + 8 * e3 + 4 * 24
    e_y4 = 660 * e1 + 228 * e2 + 84 * e3 + 28 * 24
    return e_y2, e_y3, e_y4


def enrich(row):
    p1, p2, p3 = row["powers"]
    points1 = unpack_locus(p1)[0]
    points2 = unpack_locus(p2)[0]
    p25 = points1[0]
    isolated2 = points2[0]
    difference = isolated2 - p25
    if difference < 0 or difference % 2:
        raise ValueError(f"point-orbit relation fails for {row['id']}")
    result = dict(row)
    result["cohomology"] = cyclotomic_multiplicities(row["powers"])
    result["n_prime"] = difference // 2
    result["stringy"] = stringy_initial_values(row["powers"])
    return result


def write_csv(path, profiles):
    Path(path).parent.mkdir(parents=True, exist_ok=True)
    with open(path, "w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(
            [
                "numerical_type",
                "multiplicity",
                "database_ids",
                "Fix_sigma",
                "Fix_sigma2",
                "Fix_sigma3",
                "r",
                "m",
                "alpha",
                "beta",
                "n_prime",
                "Euler_Y6_2",
                "Euler_Y6_3",
                "Euler_Y6_4",
            ]
        )
        for number, (powers, members) in enumerate(profiles, 1):
            representative = members[0]
            writer.writerow(
                [
                    number,
                    len(members),
                    " ".join(member["id"] for member in members),
                    format_locus(powers[0]),
                    format_locus(powers[1]),
                    format_locus(powers[2]),
                    *representative["cohomology"],
                    representative["n_prime"],
                    *representative["stringy"],
                ]
            )


def write_generator_summary(path, rows):
    grouped = defaultdict(list)
    for row in rows:
        grouped[row["generator"]].append(row)
    with open(path, "w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(
            [
                "Fix_sigma",
                "deformation_classes",
                "fixed_locus_triples",
                "stringy_Euler_sequences",
            ]
        )
        for generator, members in sorted(grouped.items(), key=lambda item: format_locus(item[0])):
            writer.writerow(
                [
                    format_locus(generator),
                    len(members),
                    len({member["powers"] for member in members}),
                    len({member["stringy"] for member in members}),
                ]
            )


def main():
    database = Path(sys.argv[1]) if len(sys.argv) >= 2 else DEFAULT_DATABASE
    output = Path(sys.argv[2]) if len(sys.argv) >= 3 else None
    rows = [enrich(row) for row in read_rows(database)]

    by_triple = defaultdict(list)
    for row in rows:
        by_triple[row["powers"]].append(row)
    profiles = sorted(by_triple.items(), key=lambda item: item[1][0]["id"])
    generators = Counter(row["generator"] for row in rows)
    multiplicities = Counter(len(members) for _, members in profiles)
    stringy = Counter(row["stringy"] for row in rows)

    print(f"deformation classes: {len(rows)}")
    print(f"complete numerical types: {len(profiles)}")
    print(f"distinct fixed loci of the generator: {len(generators)}")
    print(f"numerical-type multiplicities: {dict(sorted(multiplicities.items()))}")
    print(f"distinct stringy Euler sequences: {len(stringy)}")

    assert len(rows) == 150
    assert len(profiles) == 142
    assert len(generators) == 20
    assert multiplicities == Counter({1: 134, 2: 8})
    euler_triples = {
        tuple(unpack_locus(locus)[3] for locus in row["powers"])
        for row in rows
    }
    assert len(stringy) == len(euler_triples) == 102
    by_id = {row["id"]: row for row in rows}
    collision_a = by_id["0.6.3.7"]["stringy"]
    collision_b = by_id["0.6.4.11"]["stringy"]
    assert collision_a == (24, 408, 3960)
    assert collision_b == (24, 408, 3696)
    assert collision_a[:2] == collision_b[:2]
    assert collision_a != collision_b

    elliptic_example = next(row for row in rows if row["id"] == "0.6.2.29")
    print(f"0.6.2.29 fixed loci: {elliptic_example['powers']}")

    doubled = [members for _, members in profiles if len(members) == 2]
    print("doubled numerical types:")
    for members in doubled:
        print("  " + " / ".join(member["id"] for member in members))

    if output is not None:
        write_csv(output, profiles)
        summary = output.with_name("order6_generator_summary.csv")
        write_generator_summary(summary, rows)
        print(f"wrote {output}")
        print(f"wrote {summary}")
    print("All database counts and Lefschetz reconstructions passed.")


if __name__ == "__main__":
    main()


==> anc/computations/geometric_order6_classification.py <==
#!/usr/bin/env python3
"""Sarti--Dillies style enumeration for purely non-symplectic order six.

Write ``tau = sigma^2`` and ``iota = sigma^3``.  The input lists are the
Artebani--Sarti order-three fixed loci and the Nikulin involution fixed loci.
For every pair, the script enumerates the possible residual involution on
``Fix(tau)`` and residual order-three action on ``Fix(iota)``.  It then applies
Riemann--Hurwitz, the local holomorphic Lefschetz equation, the point-orbit
parity, and the three topological Lefschetz equations.

The Brandhorst--Hofmann order-six file is used only to compare the resulting
candidates with the realized fixed-locus triples.
"""

import ast
from collections import Counter
import csv
from math import ceil, sqrt
from pathlib import Path
import re
import sys


ROOT = Path(__file__).resolve().parents[1]
DATABASE = ROOT / "data" / "K3Groups" / "results" / "purely_ns"


def read_database(path):
    rows = []
    with open(path, encoding="utf-8") as stream:
        for line in stream:
            if not line.strip() or line.startswith("complete"):
                continue
            identifier = re.search(r"\['id', '([^']+)'\]", line)
            marker = "['properties',"
            properties = dict(ast.literal_eval(line.split(marker, 1)[1].rstrip()[:-2]))
            rows.append(
                {
                    "id": identifier.group(1),
                    "powers": properties["fixed points powers"],
                    "fixed": properties["fixed points"],
                }
            )
    return rows


def euler(locus):
    points, rational, positive, genus = locus
    return sum(points) + 2 * rational + positive * (2 - 2 * genus)


def curves(locus):
    """Return (number of rational curves, positive-genus curves, genus)."""
    return locus[1], locus[2], locus[3]


def locus(points=(), rational=0, positive=0, genus=1):
    return (tuple(points), rational, positive, genus)


def ramification_counts(genus, order):
    """Numbers of fixed points of a nontrivial cyclic action on one curve."""
    if order == 2:
        # 2g-2 = 2(2q-2) + f.
        return {
            2 * genus + 2 - 4 * quotient_genus
            for quotient_genus in range(genus + 1)
            if 2 * genus + 2 - 4 * quotient_genus >= 0
        }
    if order == 3:
        # 2g-2 = 3(2q-2) + 2f.
        return {
            genus + 2 - 3 * quotient_genus
            for quotient_genus in range(genus + 1)
            if genus + 2 - 3 * quotient_genus >= 0
        }
    raise ValueError("only orders two and three occur")


def sums(values, repetitions):
    result = {0}
    for _ in range(repetitions):
        result = {left + right for left in result for right in values}
    return result


def possible_fixed_points(parent, fixed_curves, order):
    """Fixed points on parent curves after prescribed pointwise-fixed curves.

    Remaining components are either invariant with a nontrivial action or are
    permuted in orbits of length ``order``.  Each invariant rational component
    contributes two fixed points; positive-genus components are handled by
    Riemann--Hurwitz.
    """
    parent_rational, parent_positive, parent_genus = curves(parent)
    fixed_rational, fixed_positive, fixed_genus = curves(fixed_curves)
    if fixed_rational > parent_rational or fixed_positive > parent_positive:
        return set()
    if fixed_positive and fixed_genus != parent_genus:
        return set()

    rational_remaining = parent_rational - fixed_rational
    rational_totals = {
        2 * invariant
        for invariant in range(rational_remaining + 1)
        if (rational_remaining - invariant) % order == 0
    }

    positive_remaining = parent_positive - fixed_positive
    positive_totals = set()
    for invariant in range(positive_remaining + 1):
        if (positive_remaining - invariant) % order:
            continue
        positive_totals.update(
            sums(ramification_counts(parent_genus, order), invariant)
        )
    return {
        rational_total + positive_total
        for rational_total in rational_totals
        for positive_total in positive_totals
    }


def cyclotomic_multiplicities(generator, order_three, involution):
    e1, e2, e3 = map(euler, (generator, order_three, involution))
    numerators = (
        2 * e1 + 2 * e2 + e3 + 12,
        e1 - e2 - e3 + 24,
        -e1 - e2 + e3 + 24,
        -2 * e1 + 2 * e2 - e3 + 24,
    )
    if any(value % 6 for value in numerators):
        return None
    r, m, alpha, beta = (value // 6 for value in numerators)
    if r < 1 or m < 1 or alpha < 0 or beta < 0:
        return None
    if r + 2 * m + 2 * alpha + beta != 22:
        return None
    return r, m, alpha, beta


def fixed_curve_options(order_three, involution):
    r2, p2, g2 = curves(order_three)
    r3, p3, g3 = curves(involution)
    options = []
    for rational in range(min(r2, r3) + 1):
        options.append(locus(rational=rational))
        if p2 and p3 and g2 == g3:
            for positive in range(1, min(p2, p3) + 1):
                options.append(
                    locus(rational=rational, positive=positive, genus=g2)
                )
    return options


def holomorphic_lefschetz(generator):
    points, rational, positive, genus = generator
    if len(points) != 2:
        return False
    p25, p34 = points
    curve_term = rational + positive * (1 - genus)
    return p34 + 2 * p25 - 6 * curve_term == 6


def hodge_intersection_bound(order_three, involution, fixed_curves, p34):
    """Apply Hodge index to the positive-genus residual fixed curves.

    Curves fixed by both powers are components of ``Fix(sigma)``.  Otherwise
    the positive-genus component of ``Fix(tau)`` and that of ``Fix(iota)`` are
    distinct, and every intersection point is of local type (3,4).  Their
    self-intersections are ``2g-2``.
    """
    _, tau_positive, tau_genus = curves(order_three)
    _, iota_positive, iota_genus = curves(involution)
    _, common_positive, _ = curves(fixed_curves)
    if not tau_positive or not iota_positive or common_positive:
        return True
    if tau_genus == 1 and iota_genus == 1:
        return True
    if tau_genus == 1 or iota_genus == 1:
        return p34 >= 1
    lower = ceil(sqrt((2 * tau_genus - 2) * (2 * iota_genus - 2)))
    return p34 >= lower


def enumerate_candidates(order_three_types, involution_types):
    candidates = set()
    witnesses = Counter()
    for order_three in order_three_types:
        tau_points = sum(order_three[0])
        for involution in involution_types:
            for fixed_curves in fixed_curve_options(order_three, involution):
                possible_p34 = possible_fixed_points(order_three, fixed_curves, 2)
                possible_total = possible_fixed_points(involution, fixed_curves, 3)
                for p34 in possible_p34:
                    for total in possible_total:
                        p25 = total - p34
                        if p25 < 0 or p25 > tau_points:
                            continue
                        if (tau_points - p25) % 2:
                            continue
                        generator = locus(
                            (p25, p34),
                            rational=fixed_curves[1],
                            positive=fixed_curves[2],
                            genus=fixed_curves[3],
                        )
                        if not holomorphic_lefschetz(generator):
                            continue
                        if not hodge_intersection_bound(
                            order_three, involution, fixed_curves, p34
                        ):
                            continue
                        if cyclotomic_multiplicities(
                            generator, order_three, involution
                        ) is None:
                            continue
                        triple = (generator, order_three, involution)
                        candidates.add(triple)
                        witnesses[triple] += 1
    return candidates, witnesses


def format_locus(value):
    points, rational, positive, genus = value
    point_text = ",".join(map(str, points)) if points else "-"
    curve_text = []
    if rational:
        curve_text.append(f"{rational}R")
    if positive:
        curve_text.append(f"{positive}C{genus}")
    return f"({point_text});" + ("+".join(curve_text) if curve_text else "-")


def format_triple(triple):
    return " | ".join(format_locus(value) for value in triple)


def artebani_sarti_invariants(order_three):
    points, rational, positive, genus = order_three
    n = sum(points)
    k = rational + positive
    g = genus if positive else 0
    m = 10 - n
    a = n + 4 - 2 * k
    return n, k, g, m, a


def nikulin_invariants(involution):
    _, rational, positive, genus = involution
    if rational == 0 and positive == 0:
        return 10, 10, "empty"
    if rational == 0 and positive == 2 and genus == 1:
        return 10, 8, "two elliptic curves"
    if positive:
        g = genus
        k = rational
    else:
        # Nikulin writes C_0 plus k rational curves; the database combines them.
        g = 0
        k = rational - 1
    r = 11 - g + k
    a = 11 - g - k
    return r, a, f"C{g}+{k}R"


def artebani_sarti_model(order_three):
    """A projective normal form for the order-three square."""
    points, rational, positive, genus = order_three
    n = sum(points)
    k = rational + positive
    effective_genus = genus if positive else 0
    if k > 1:
        if k == 2:
            roots = f"{n} double roots"
        elif k == 3:
            roots = f"one quadruple and {n - 3} double roots"
        elif k == 4:
            roots = f"one quintuple and {n - 4} double roots"
        elif k == 5:
            roots = f"one quintuple, one quadruple and {n - 7} double roots"
        else:
            roots = f"two quintuple and {n - 8} double roots"
        return f"AS-W: y^2=x^3+p12(t), {roots}"
    if (n, k, effective_genus) == (4, 1, 0):
        return "AS-Q: invariant quartic in P3"
    if (n, k, effective_genus) == (3, 1, 1):
        return "AS-CI: invariant (2,3) complete intersection in P4"
    if (n, k, effective_genus) == (2, 1, 2):
        return "AS-D: invariant double sextic"
    return "AS-P: Artebani--Sarti projective model"


def nikulin_model(involution):
    """Geometric normal form for the involution cube."""
    _, rational, positive, genus = involution
    if positive == 1 and genus >= 2 and rational == 0:
        return f"N-D: double plane with irreducible branch of genus {genus}"
    if positive == 1 and genus == 6 and rational == 1:
        return "N-D: double plane branched over a line and a smooth quintic"
    if positive == 1 and genus == 1:
        return "N-E: elliptic Nikulin model"
    if positive == 2 and genus == 1:
        return "N-E2: two-elliptic-curve Nikulin model"
    return "N-P: standard 2-elementary K3 model"


def construction_template(triple):
    generator, order_three, involution = triple
    points, rational, positive, genus = generator
    if positive and genus == 2 and not rational and points == (0, 0):
        return "D: invariant double sextic"
    if positive and genus == 1 and points == (2, 2):
        return "N: new I0* elliptic family"
    if positive and genus == 1 and points == (3, 0):
        return "E: Dillies fixed-elliptic family"
    if involution[2] and involution[3] >= 2:
        return "P: equivariant double-plane/projective lift"
    if rational:
        return "F/P: fiberwise Weierstrass or projective lift"
    if order_three[1] + order_three[2] > 1:
        return "W: Dillies lift of the AS Weierstrass family"
    return "P/W: projective or Weierstrass lift"


def lattice_separator(identifiers):
    """How equal fixed-locus packages are separated in the complete list."""
    if len(identifiers) == 1:
        return "fixed-locus package is unique"
    exceptional_pairs = {
        ("0.6.1.4", "0.6.1.5"),
        ("0.6.2.6", "0.6.2.7"),
        ("0.6.3.10", "0.6.3.11"),
        ("0.6.4.11", "0.6.4.12"),
        ("0.6.5.15", "0.6.5.16"),
    }
    if tuple(identifiers) in exceptional_pairs:
        return "global lattice type (BH exceptional small local type)"
    return "small local lattice type"


def write_atlas(path, rows, candidates):
    grouped = {}
    for row in rows:
        grouped.setdefault(row["powers"], []).append(row["id"])
    ordered = sorted(grouped.items(), key=lambda item: item[1][0])
    Path(path).parent.mkdir(parents=True, exist_ok=True)
    with open(path, "w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(
            [
                "numerical_type",
                "database_ids",
                "Fix_sigma",
                "Fix_sigma2",
                "Fix_sigma3",
                "AS_n",
                "AS_k",
                "AS_g",
                "AS_m",
                "AS_a",
                "Nikulin_r",
                "Nikulin_a",
                "Nikulin_topology",
                "order3_projective_model",
                "involution_projective_model",
                "construction_template",
                "lattice_separator",
                "passes_geometric_sieve",
            ]
        )
        for number, (triple, identifiers) in enumerate(ordered, 1):
            generator, order_three, involution = triple
            as_data = artebani_sarti_invariants(order_three)
            nikulin_data = nikulin_invariants(involution)
            writer.writerow(
                [
                    number,
                    " ".join(identifiers),
                    format_locus(generator),
                    format_locus(order_three),
                    format_locus(involution),
                    *as_data,
                    *nikulin_data,
                    artebani_sarti_model(order_three),
                    nikulin_model(involution),
                    construction_template(triple),
                    lattice_separator(identifiers),
                    triple in candidates,
                ]
            )


def main():
    order_two_rows = read_database(DATABASE / "order02.txt")
    order_three_rows = read_database(DATABASE / "order03.txt")
    order_six_rows = read_database(DATABASE / "order06.txt")

    involution_types = {row["fixed"] for row in order_two_rows}
    order_three_types = {row["fixed"] for row in order_three_rows}
    actual = {row["powers"] for row in order_six_rows}
    candidates, witnesses = enumerate_candidates(order_three_types, involution_types)
    actual_generators = {triple[0] for triple in actual}
    generator_filtered = {
        triple for triple in candidates if triple[0] in actual_generators
    }

    missing = actual - candidates
    extra = candidates - actual
    print(f"Nikulin deformation types: {len(order_two_rows)}")
    print(f"Nikulin fixed-locus types: {len(involution_types)}")
    print(f"Artebani--Sarti order-3 types: {len(order_three_types)}")
    print(f"geometric candidates: {len(candidates)}")
    print(f"actual numerical packages: {len(actual)}")
    print(
        "candidate generator fixed loci: "
        f"{len({triple[0] for triple in candidates})}"
    )
    print(
        "actual generator fixed loci: "
        f"{len({triple[0] for triple in actual})}"
    )
    print(
        "candidates after the Dillies--Brandhorst--Hofmann generator list: "
        f"{len(generator_filtered)}"
    )
    print(f"missing actual packages: {len(missing)}")
    print(f"extra candidates: {len(extra)}")
    print(f"witness multiplicities: {dict(sorted(Counter(witnesses.values()).items()))}")

    if missing:
        print("first missing packages:")
        for triple in sorted(missing, key=format_triple)[:20]:
            print("  " + format_triple(triple))
    if extra:
        print("first extra candidates:")
        for triple in sorted(extra, key=format_triple)[:20]:
            print("  " + format_triple(triple))

    assert len(order_two_rows) == 75
    assert len(order_three_types) == 24
    assert len(actual) == 142
    assert not missing

    output = (
        Path(sys.argv[1])
        if len(sys.argv) >= 2
        else ROOT / "output" / "data" / "order6_geometric_atlas.csv"
    )
    write_atlas(output, order_six_rows, candidates)
    print(f"wrote {output}")


if __name__ == "__main__":
    main()


==> anc/computations/order6_discriminant_sieve.py <==
#!/usr/bin/env sage
"""Discriminant-form sieve for purely non-symplectic order six.

The mathematical input is only the complete order-two and order-three
classifications.  For a putative order-six isometry f set

    C = ker(f-1), A = ker(f+1),
    B = ker(Phi_3(f)), D = ker(Phi_6(f)).

At 2 and 3 the discriminant forms split as follows (up to sign):

    q(C) = H2 + H3,       q(A) = -H2 + K3,
    q(B) = K2 - H3,       q(D) = -K2 - K3,

where H2 + K2 is the discriminant form of ker(f^3-1), and H3 + K3
is that of ker(f^2-1).  We enumerate the non-degenerate orthogonal
splittings of these two elementary forms and ask Sage's exact genus test for
the four required signatures.

The order-six database is never used to decide survival.  It is opened only
at the end to compare the surviving candidates with the realized fixed-locus
triples.
"""

from __future__ import annotations

import ast
from collections import Counter, defaultdict
from functools import lru_cache
from math import isqrt
from pathlib import Path
import json
import sys

from sage.matrix.constructor import matrix
from sage.matrix.special import block_diagonal_matrix
from sage.modules.all import IntegralLattice
from sage.modules.torsion_quadratic_module import TorsionQuadraticForm
from sage.quadratic_forms.quadratic_form import QuadraticForm
from sage.rings.finite_rings.finite_field_constructor import GF
from sage.rings.integer_ring import ZZ
from sage.rings.rational_field import QQ


ROOT = Path(__file__).resolve().parents[1]
DATABASE = ROOT / "data" / "K3Groups"
COMPUTATIONS = ROOT / "computations"
sys.path.insert(0, str(COMPUTATIONS))

import geometric_order6_classification as geometric


def database_literal(node):
    """Read database literals and integer quotients with exact arithmetic."""
    if isinstance(node, ast.Constant) and isinstance(node.value, (int, str)):
        return node.value
    if isinstance(node, ast.List):
        return [database_literal(value) for value in node.elts]
    if isinstance(node, ast.Tuple):
        return tuple(database_literal(value) for value in node.elts)
    if isinstance(node, ast.UnaryOp) and isinstance(node.op, ast.USub):
        return -database_literal(node.operand)
    if isinstance(node, ast.BinOp) and isinstance(node.op, ast.Div):
        return QQ(database_literal(node.left)) / QQ(database_literal(node.right))
    raise ValueError(f"unsupported database expression: {ast.dump(node)}")


def lower_order_fixed_lattices(order):
    """Construct fixed lattices directly from the released database rows.

    The kernel is computed in the ambient rational quadratic space and
    intersected with the integral K3 lattice, so the resulting sublattice
    is saturated. The external database reader is not required.
    """
    path = DATABASE / "results" / "purely_ns" / f"order{order:02d}.txt"
    with path.open(encoding="utf-8") as stream:
        for line in stream:
            if not line.strip() or line.startswith("complete"):
                continue
            row = dict(database_literal(ast.parse(line, mode="eval").body))
            entries = row["inner_product_matrix"]
            degree = isqrt(len(entries))
            if degree * degree != len(entries) or len(row["basis"]) % degree:
                raise ValueError(f"invalid lattice dimensions: {row['id']}")
            inner_product = matrix(QQ, degree, degree, entries)
            basis = matrix(QQ, len(row["basis"]) // degree, degree, row["basis"])
            lattice = IntegralLattice(inner_product, basis)
            generator = matrix(QQ, degree, degree, row["distinguished_generator"])
            kernel = lattice.ambient_vector_space().span((generator - 1).kernel().gens())
            fixed = lattice.sublattice((lattice & kernel).gens())
            properties = dict(row["properties"])
            yield tuple(properties["fixed points"]), fixed


def normal_form(module):
    return module.normal_form()


def form_key(module):
    normal = normal_form(module)
    gram = normal.gram_matrix_quadratic()
    return (
        tuple(int(value) for value in normal.invariants()),
        tuple(str(value) for value in gram.list()),
        str(normal.value_module_qf()),
    )


def direct_sum_forms(*modules):
    modules = tuple(module for module in modules if module.cardinality() != 1)
    if not modules:
        return TorsionQuadraticForm(matrix(QQ, 0, 0))
    blocks = [normal_form(module).gram_matrix_quadratic() for module in modules]
    return TorsionQuadraticForm(block_diagonal_matrix(blocks))


def empty_form():
    return TorsionQuadraticForm(matrix(QQ, 0, 0))


def elementary_form_types(prime, max_dimension=10):
    """All non-degenerate exponent-prime quadratic forms by dimension."""
    if prime == 2:
        atoms = (
            TorsionQuadraticForm(matrix(QQ, 1, 1, [QQ(1) / 2])),
            TorsionQuadraticForm(matrix(QQ, 1, 1, [QQ(3) / 2])),
            TorsionQuadraticForm(
                matrix(QQ, 2, 2, [0, QQ(1) / 2, QQ(1) / 2, 0])
            ),
            TorsionQuadraticForm(
                matrix(QQ, 2, 2, [1, QQ(1) / 2, QQ(1) / 2, 1])
            ),
        )
    elif prime == 3:
        atoms = (
            TorsionQuadraticForm(matrix(QQ, 1, 1, [QQ(2) / 3])),
            TorsionQuadraticForm(matrix(QQ, 1, 1, [QQ(4) / 3])),
        )
    else:
        raise ValueError("only primes 2 and 3 occur")
    by_dimension = [dict() for _ in range(max_dimension + 1)]
    zero = empty_form()
    by_dimension[0][form_key(zero)] = zero
    for dimension in range(1, max_dimension + 1):
        for atom in atoms:
            atom_dimension = len(atom.invariants())
            if atom_dimension > dimension:
                continue
            for form in by_dimension[dimension - atom_dimension].values():
                candidate = normal_form(direct_sum_forms(form, atom))
                by_dimension[dimension][form_key(candidate)] = candidate
    return tuple(tuple(forms.values()) for forms in by_dimension)


ELEMENTARY_FORMS = {
    2: elementary_form_types(2),
    3: elementary_form_types(3),
}

# A fixed-point-free order-three action on a non-degenerate 2-elementary
# finite quadratic form exists precisely when the form is an orthogonal sum
# of copies of v = [[1,1/2],[1/2,1]].  Equivalently, its length is even, its
# parity is even, and its Brown invariant is 4*(length/2) modulo 8.  This is
# the finite F_4-Hermitian obstruction on the Phi_3 component.
REQUIRE_FINITE_ORDER3_ACTION = True

# Exact integer consequences of the rigorous sphere-packing bounds tabulated
# by Cohn (the ranks below are the only ones occurring in this problem).  If a
# positive-definite rank-r lattice is even and root-free, its centre density is
# at least 1/sqrt(det).  The published upper bounds therefore imply
# det >= ROOT_FREE_DETERMINANT_MINIMUM[r].  Storing the resulting integers,
# rather than decimal density bounds, makes the sieve independent of floating
# point rounding.
ROOT_FREE_DETERMINANT_MINIMUM = {
    1: 4,
    2: 12,
    3: 32,
    4: 61,
    5: 106,
    6: 159,
    7: 217,
    8: 256,
    9: 298,
    10: 317,
    12: 281,
    14: 177,
}


def can_be_root_free(form, rank):
    """Necessary determinant bound for a root-free definite genus."""
    if rank == 0:
        return True
    determinant = int(form.cardinality())
    return determinant >= ROOT_FREE_DETERMINANT_MINIMUM[rank]


@lru_cache(maxsize=None)
def has_fixed_free_order_three(key):
    module = _FORM_BY_KEY[key]
    dimension = len(module.invariants())
    if dimension == 0:
        return True
    if dimension % 2:
        return False
    gram = module.normal_form().gram_matrix_quadratic()
    even_parity = all(gram[index, index].denominator() == 1 for index in range(dimension))
    return even_parity and int(module.brown_invariant()) % 8 == (4 * (dimension // 2)) % 8


_FORM_BY_KEY = {}


def nondegenerate_splittings(module):
    """Isometry classes of ordered non-degenerate splittings H + K."""
    invariants = tuple(int(value) for value in module.invariants())
    if not invariants:
        zero = empty_form()
        return ((zero, zero),)
    prime = invariants[0]
    if any(value != prime for value in invariants):
        raise ValueError("expected an elementary primary form")
    dimension = len(invariants)
    target = form_key(module)
    answer = {}
    for left_dimension in range(dimension + 1):
        right_dimension = dimension - left_dimension
        for left in ELEMENTARY_FORMS[prime][left_dimension]:
            for right in ELEMENTARY_FORMS[prime][right_dimension]:
                if form_key(direct_sum_forms(left, right)) != target:
                    continue
                left_key = form_key(left)
                right_key = form_key(right)
                _FORM_BY_KEY[left_key] = left
                _FORM_BY_KEY[right_key] = right
                if (
                    REQUIRE_FINITE_ORDER3_ACTION
                    and prime == 2
                    and not has_fixed_free_order_three(right_key)
                ):
                    continue
                answer[(left_key, right_key)] = (left, right)
    return tuple(answer.values())


_GENUS_CACHE = {}
_EISENSTEIN_RATIONAL_CACHE = {}
_RATIONAL_REP_CACHE = {}
_RATIONAL_SUM_CACHE = {}
COLLECT_WITNESSES = False
WITNESSES = defaultdict(dict)


def has_genus(modules, signature):
    signature = tuple(int(value) for value in signature)
    key = (tuple(form_key(module) for module in modules), signature)
    if key not in _GENUS_CACHE:
        form = direct_sum_forms(*modules)
        _GENUS_CACHE[key] = bool(form.is_genus(signature))
    return _GENUS_CACHE[key]


def even_unimodular_rational_gram(signature):
    """A rational representative of a nonempty even unimodular genus."""
    positive, negative = signature
    if positive + negative == 0:
        return matrix(QQ, 0, 0)
    common = min(positive, negative)
    blocks = [matrix(QQ, 2, 2, [0, 1, 1, 0])] * common
    e8 = 2 * matrix.identity(QQ, 8)
    for left, right in (
        (0, 1),
        (1, 2),
        (2, 3),
        (3, 4),
        (4, 5),
        (5, 6),
        (2, 7),
    ):
        e8[left, right] = e8[right, left] = -1
    if positive > common:
        blocks.extend([e8] * ((positive - common) // 8))
    if negative > common:
        blocks.extend([-e8] * ((negative - common) // 8))
    return block_diagonal_matrix(blocks)


def rational_representative(form, signature):
    signature = tuple(int(value) for value in signature)
    key = (form_key(form), signature)
    if key not in _RATIONAL_REP_CACHE:
        if form.cardinality() == 1:
            gram = even_unimodular_rational_gram(signature)
        else:
            gram = form.genus(signature).rational_representative()
        _RATIONAL_REP_CACHE[key] = gram
    return _RATIONAL_REP_CACHE[key]


def rational_target_key(genus):
    gram = genus.rational_representative()
    return (gram.nrows(), tuple(str(value) for value in gram.list()))


def rational_sum_matches(components, target_genus):
    """Whether an orthogonal sum of component genera has target Q-space."""
    component_key = tuple(
        (form_key(form), tuple(int(value) for value in signature))
        for form, signature in components
    )
    key = (component_key, rational_target_key(target_genus))
    if key not in _RATIONAL_SUM_CACHE:
        blocks = [
            rational_representative(form, signature)
            for form, signature in components
            if sum(signature)
        ]
        source_gram = block_diagonal_matrix(blocks)
        source = QuadraticForm(QQ, source_gram)
        target = QuadraticForm(QQ, target_genus.rational_representative())
        _RATIONAL_SUM_CACHE[key] = bool(source.is_rationally_isometric(target))
    return _RATIONAL_SUM_CACHE[key]


@lru_cache(maxsize=None)
def eisenstein_hasse_pairs(rank_over_eisenstein, positive_blocks):
    """Hasse pairs at 2 and 3 of rational Eisenstein trace spaces.

    A Hermitian form over Q(sqrt(-3)) diagonalises with rational diagonal
    entries.  Up to the square classes supported at 2 and 3, a positive
    entry is represented by 1 or 2 and a negative entry by -1 or -2.  Its
    trace block is the corresponding scalar multiple of A2.
    """
    negative_blocks = rank_over_eisenstein - positive_blocks
    a2 = matrix(QQ, 2, 2, [2, -1, -1, 2])
    answer = set()
    for positive_twos in range(positive_blocks + 1):
        for negative_twos in range(negative_blocks + 1):
            scalars = (
                [2] * positive_twos
                + [1] * (positive_blocks - positive_twos)
                + [-2] * negative_twos
                + [-1] * (negative_blocks - negative_twos)
            )
            gram = block_diagonal_matrix([scalar * a2 for scalar in scalars])
            space = QuadraticForm(QQ, gram)
            answer.add(
                (int(space.hasse_invariant(2)), int(space.hasse_invariant(3)))
            )
    return frozenset(answer)


def has_eisenstein_rational_genus(modules, signature):
    """Test whether the genus has the rational invariants of a trace form."""
    signature = tuple(int(value) for value in signature)
    key = (tuple(form_key(module) for module in modules), signature)
    if key not in _EISENSTEIN_RATIONAL_CACHE:
        rank = sum(signature)
        if rank % 2 or signature[0] % 2 or signature[1] % 2:
            _EISENSTEIN_RATIONAL_CACHE[key] = False
            return False
        form = direct_sum_forms(*modules)
        try:
            gram = rational_representative(form, signature)
        except (ValueError, IndexError):
            _EISENSTEIN_RATIONAL_CACHE[key] = False
            return False
        space = QuadraticForm(QQ, gram)
        pair = (int(space.hasse_invariant(2)), int(space.hasse_invariant(3)))
        allowed = eisenstein_hasse_pairs(rank // 2, signature[0] // 2)
        _EISENSTEIN_RATIONAL_CACHE[key] = pair in allowed
    return _EISENSTEIN_RATIONAL_CACHE[key]


def primary_form_tables():
    order2 = defaultdict(dict)
    for fixed_topology, fixed in lower_order_fixed_lattices(2):
        genus = fixed.genus()
        form = genus.discriminant_form().primary_part(2)
        order2[fixed_topology][form_key(form)] = (form, genus)
    order3 = defaultdict(dict)
    for fixed_topology, fixed in lower_order_fixed_lattices(3):
        genus = fixed.genus()
        form = genus.discriminant_form().primary_part(3)
        order3[fixed_topology][form_key(form)] = (form, genus)
    return (
        {key: tuple(forms.values()) for key, forms in order2.items()},
        {key: tuple(forms.values()) for key, forms in order3.items()},
    )


@lru_cache(maxsize=None)
def split_cache(key, serialized):
    # The real cache is populated by ``splittings`` below.  Keeping the key in
    # the signature makes accidental cross-use of isometric forms impossible.
    return serialized


_SPLITTINGS = {}


def splittings(module):
    key = form_key(module)
    if key not in _SPLITTINGS:
        _SPLITTINGS[key] = nondegenerate_splittings(module)
    return _SPLITTINGS[key]


def survives_discriminant_sieve(triple, order2_forms, order3_forms):
    generator, order_three, involution = triple
    r, m, alpha, beta = geometric.cyclotomic_multiplicities(
        generator, order_three, involution
    )
    found = False
    for q2, target_l3_genus in order2_forms[involution]:
        for h2, k2 in splittings(q2):
            for q3, target_l2_genus in order3_forms[order_three]:
                for h3, k3 in splittings(q3):
                    # At the ramified prime 3, an Eisenstein lattice of
                    # Z[zeta_3]-rank e has a discriminant module generated by
                    # at most e elements.  The Phi_3 and Phi_6 components have
                    # Hermitian ranks alpha and m, respectively.
                    if len(h3.invariants()) > alpha:
                        continue
                    if len(k3.invariants()) > m:
                        continue
                    # If an even lattice of rank 2e is the trace lattice of
                    # an Eisenstein Hermitian lattice, its determinant has
                    # square class 3^e.  Hence the 3-adic determinant
                    # exponent has the same parity as the Hermitian rank.
                    if len(h3.invariants()) % 2 != alpha % 2:
                        continue
                    if len(k3.invariants()) % 2 != m % 2:
                        continue
                    if not has_genus((h2, h3), (1, r - 1)):
                        continue
                    if not has_genus((h2.twist(-1), k3), (0, beta)):
                        continue
                    a_form = direct_sum_forms(h2.twist(-1), k3)
                    if not can_be_root_free(a_form, beta):
                        continue
                    if not has_genus((k2, h3.twist(-1)), (0, 2 * alpha)):
                        continue
                    b_form = direct_sum_forms(k2, h3.twist(-1))
                    if not can_be_root_free(b_form, 2 * alpha):
                        continue
                    c_form = direct_sum_forms(h2, h3)
                    if not rational_sum_matches(
                        ((c_form, (1, r - 1)), (a_form, (0, beta))),
                        target_l2_genus,
                    ):
                        continue
                    if not rational_sum_matches(
                        ((c_form, (1, r - 1)), (b_form, (0, 2 * alpha))),
                        target_l3_genus,
                    ):
                        continue
                    if not has_eisenstein_rational_genus(
                        (k2, h3.twist(-1)), (0, 2 * alpha)
                    ):
                        continue
                    if not has_genus(
                        (k2.twist(-1), k3.twist(-1)), (2, 2 * m - 2)
                    ):
                        continue
                    d_form = direct_sum_forms(k2.twist(-1), k3.twist(-1))
                    if not has_eisenstein_rational_genus(
                        (k2.twist(-1), k3.twist(-1)), (2, 2 * m - 2)
                    ):
                        continue
                    if not COLLECT_WITNESSES:
                        return True
                    witness_key = (
                        form_key(b_form),
                        (0, 2 * alpha),
                        form_key(d_form),
                        (2, 2 * m - 2),
                    )
                    WITNESSES[triple][witness_key] = (b_form, d_form)
                    found = True
    return found


def component_genus_payload(survivors, order2_forms, order3_forms):
    """Export component genera for the independent OSCAR Hermitian check."""
    global COLLECT_WITNESSES
    COLLECT_WITNESSES = True
    try:
        for triple in sorted(survivors, key=geometric.format_triple):
            survives_discriminant_sieve(triple, order2_forms, order3_forms)
    finally:
        COLLECT_WITNESSES = False

    components = {}
    candidates = {}
    for triple, witnesses in WITNESSES.items():
        pair_ids = []
        for witness_key, (b_form, d_form) in witnesses.items():
            b_key, b_signature, d_key, d_signature = witness_key
            ids = []
            for label, form, signature, form_id in (
                ("B", b_form, b_signature, b_key),
                ("D", d_form, d_signature, d_key),
            ):
                component_id = json.dumps((label, form_id, signature), sort_keys=True)
                if component_id not in components:
                    if form.cardinality() == 1:
                        gram = even_unimodular_rational_gram(signature)
                    else:
                        gram = form.genus(signature).representative()
                    components[component_id] = {
                        "kind": label,
                        "signature": list(signature),
                        "gram": [
                            [int(gram[i, j]) for j in range(gram.ncols())]
                            for i in range(gram.nrows())
                        ],
                    }
                ids.append(component_id)
            pair_ids.append(ids)
        candidates[geometric.format_triple(triple)] = pair_ids
    return {"components": components, "candidates": candidates}


def main():
    order2_forms, order3_forms = primary_form_tables()
    print(
        "lower-order discriminant forms: "
        f"order2={sum(map(len, order2_forms.values()))}, "
        f"order3={sum(map(len, order3_forms.values()))}"
    )
    order_two_rows = geometric.read_database(geometric.DATABASE / "order02.txt")
    order_three_rows = geometric.read_database(geometric.DATABASE / "order03.txt")
    involution_types = {row["fixed"] for row in order_two_rows}
    order_three_types = {row["fixed"] for row in order_three_rows}
    candidates, _ = geometric.enumerate_candidates(order_three_types, involution_types)

    survivors = set()
    for number, triple in enumerate(sorted(candidates, key=geometric.format_triple), 1):
        if survives_discriminant_sieve(triple, order2_forms, order3_forms):
            survivors.add(triple)
        if number % 100 == 0:
            print(f"processed {number}/{len(candidates)}; survivors={len(survivors)}")

    # Regression only: no branch above has access to the order-six list.
    order_six_rows = geometric.read_database(geometric.DATABASE / "order06.txt")
    actual = {row["powers"] for row in order_six_rows}
    missing = actual - survivors
    extra = survivors - actual
    print(f"geometric candidates: {len(candidates)}")
    print(f"discriminant-sieve survivors: {len(survivors)}")
    print(f"missing actual packages: {len(missing)}")
    print(f"extra formal packages: {len(extra)}")
    if missing:
        print("first missing:")
        for triple in sorted(missing, key=geometric.format_triple)[:10]:
            print("  " + geometric.format_triple(triple))
    if extra:
        print("first extra:")
        for triple in sorted(extra, key=geometric.format_triple)[:10]:
            print("  " + geometric.format_triple(triple))

    component_output = ROOT / "output" / "data" / "order6_component_genera.json"
    component_output.parent.mkdir(parents=True, exist_ok=True)
    component_output.write_text(
        json.dumps(
            component_genus_payload(survivors, order2_forms, order3_forms),
            indent=2,
            sort_keys=True,
        ),
        encoding="utf-8",
    )
    print(f"wrote component genera: {component_output}")


if __name__ == "__main__":
    main()


==> anc/computations/stringy_euler.py <==
#!/usr/bin/env python3
"""Exact orbifold-Euler calculation for generalized Borcea--Voisin quotients.

For d=4 or 6, the group G_{d,n} is the kernel of summation in (Z/dZ)^n.
The script evaluates the Dixon--Harvey--Vafa--Witten commuting-pair sum by
convolution on (Z/dZ)^2.  It also records the coefficient of every fixed-locus
Euler number of the K3 factor.  No geometric classification table is used.
"""

from collections import defaultdict
from math import gcd


def divisor_type(d, a, b):
    """Return gcd(d,a,b), which labels the subgroup generated by a and b."""
    return gcd(d, gcd(a, b))


def elliptic_fixed_euler(d, a, b):
    """Euler number of the common fixed locus on E_d."""
    g = divisor_type(d, a, b)
    if g == d:
        return 0  # the identity fixes E_d and e(E_d)=0
    if d == 4:
        return {1: 2, 2: 4}[g]
    if d == 6:
        return {1: 1, 2: 3, 3: 4}[g]
    raise ValueError("only d=4 and d=6 are implemented")


def convolution(d, left, right):
    result = defaultdict(int)
    for (a, b), x in left.items():
        for (c, e), y in right.items():
            result[((a + c) % d, (b + e) % d)] += x * y
    return dict(result)


def coefficient_vector(d, n):
    """Coefficients of e(Fix(sigma^g)) in e_orb(Y_{d,n})."""
    elliptic = {
        (a, b): elliptic_fixed_euler(d, a, b)
        for a in range(d)
        for b in range(d)
    }
    tail = {(0, 0): 1}
    for _ in range(n - 1):
        tail = convolution(d, tail, elliptic)

    coefficients = defaultdict(int)
    denominator = d ** (n - 1)
    for a in range(d):
        for b in range(d):
            # The tail must sum to (-a,-b); division is by |G_{d,n}|.
            weight = tail.get(((-a) % d, (-b) % d), 0)
            coefficients[divisor_type(d, a, b)] += weight
    assert all(value % denominator == 0 for value in coefficients.values())
    return {
        key: value // denominator
        for key, value in sorted(coefficients.items())
        if value
    }


def evaluate(coefficients, fixed_euler):
    return sum(coefficient * fixed_euler[key] for key, coefficient in coefficients.items())


def recurrence_check(values, coefficients):
    order = len(coefficients)
    for index in range(order, len(values)):
        expected = sum(coefficients[j] * values[index - j - 1] for j in range(order))
        assert values[index] == expected, (index, values[index], expected)


def main():
    for d in (4, 6):
        print(f"order {d}")
        for n in range(1, 7):
            print(f"  n={n}: {coefficient_vector(d, n)}")

        # Check the recurrence on every basis vector, independently of
        # the geometric examples. This also covers the identity stratum.
        divisors = (1, 2, 4) if d == 4 else (1, 2, 3, 6)
        recurrence = [9, 1, -9] if d == 4 else [12, -19, -12, 20]
        vectors = [coefficient_vector(d, n) for n in range(1, 10)]
        for divisor in divisors:
            recurrence_check([v.get(divisor, 0) for v in vectors], recurrence)

    # E_2,E_3,E_4 recover the fixed-locus Euler triple in order six.
    matrix = [[coefficient_vector(6, n)[j] for j in (1, 2, 3)] for n in (2, 3, 4)]
    a, b, c = matrix
    determinant = (
        a[0] * (b[1] * c[2] - b[2] * c[1])
        - a[1] * (b[0] * c[2] - b[2] * c[0])
        + a[2] * (b[0] * c[1] - b[1] * c[0])
    )
    assert determinant == -2112

    quartic = {1: -4, 2: -4, 4: 24}
    quartic_values = [evaluate(coefficient_vector(4, n), quartic) for n in range(1, 9)]
    recurrence_check(quartic_values, [9, 1, -9])
    print("quartic model:", quartic_values)

    generic_six = {1: 14, 2: -6, 3: -16, 6: 24}
    six_values = [evaluate(coefficient_vector(6, n), generic_six) for n in range(1, 10)]
    recurrence_check(six_values, [12, -19, -12, 20])
    print("generic order-6 model:", six_values)
    print("All stringy Euler checks passed.")


if __name__ == "__main__":
    main()


==> anc/computations/verify_relations.py <==
#!/usr/bin/env python3
"""Exact checks for the order-4 and order-6 relations.

The script intentionally uses only the Python standard library.  Add further
classification rows to ORDER4_EXAMPLES or ORDER6_EXAMPLES to use it as a data
validator.
"""

from fractions import Fraction as Q


def order4_residuals(x):
    """Return residuals before and after the quotient-genus terms, and auxiliary checks."""
    r1 = (
        -x["b"] + 8 + 3 * x["k"] - 3 * x["g"] + 2 * (x["n1"] + x["n2"])
        + 2 * x["a"] - 2 * x["r"]
    )
    r2 = (
        -x["m"] - 2 * x["k"] + 2 * x["g"] - x["n1"] - x["n2"]
        - 2 * x["a"] + x["r"] + 2
    )
    delta = Q(0) if x["D_type"] == "I" else Q(2 * x["g"] + 2 - x["n2"], 4)
    residuals = (Q(r1) + 4 * delta, Q(r2) - 2 * delta)
    tl_square = x["N"] - x["g"] - 12 + 2 * x["m"]
    decomposition = x["N"] - x["k"] - x["b"] - 2 * x["a"]
    return Q(r1), Q(r2), delta, residuals, tl_square, decomposition


ORDER4_EXAMPLES = {
    "cyclic quartic": dict(r=1, m=7, k=1, N=1, a=0, b=0, g=3,
                           n1=0, n2=0, D_type="I", hodge=(9, 27)),
    "generic elliptic": dict(r=10, m=6, k=2, N=3, a=0, b=1, g=3,
                             n1=0, n2=8, D_type="II", hodge=(44, 8)),
    "Artebani--Sarti counterexample": dict(r=2, m=10, k=0, N=2, a=0,
                                            b=2, g=10, n1=2, n2=2,
                                            D_type="II", hodge=(17, 29)),
}


def order4_hodge(x):
    h11 = 1 + x["r"] + 7 * x["k"] + 3 * x["b"] + 2 * (x["n1"] + x["n2"]) + 4 * x["a"]
    if x["D_type"] == "I":
        h21 = x["m"] - 1 + 7 * x["g"]
    else:
        h21 = x["m"] + 2 * x["g"] - Q(x["n2"], 2)
    return Q(h11), Q(h21)


def order6_forms(x):
    """Evaluate the basic forms and the two balance forms."""
    D = x["r"] + 2 * x["m"] + 2 * x["alpha"] + x["beta"] - 22
    P = x["n"] - x["p25"] - 2 * x["np"]
    T1 = (
        2 + x["r"] + x["m"] - x["alpha"] - x["beta"] - 2 * x["ell"]
        + 2 * x["gD"] - x["p25"] - x["p34"]
    )
    T2 = (
        2 + x["r"] - x["m"] - x["alpha"] + x["beta"] - x["n"]
        - 2 * x["k"] + 2 * x["gG"]
    )
    T3 = (
        2 + x["r"] + 2 * x["alpha"] - x["beta"] - 2 * x["m"]
        - 2 * x["N"] + 2 * x["gF1"] + 2 * x["gF2"]
    )
    H = 3 + 3 * x["ell"] - 3 * x["gD"] - Q(x["p34"], 2) - x["p25"]
    RG = (
        4 * x["qG"] - 2 * x["gG"] - 2 * x["gD"] + x["p34"]
        - 2 * x["k"] + 4 * x["b"] + 2 * x["ell"]
    )
    RF = (
        6 * (x["qF1"] + x["qF2"]) - 2 * (x["gF1"] + x["gF2"])
        - 4 * x["gD"] + 2 * x["p25"] + 2 * x["p34"] - 4 * x["N"]
        + 12 * x["a"] + 4 * x["ell"]
    )
    B = (
        -x["m"] + 2 + x["r"] - 2 * x["ell"] - x["p25"] - x["p34"]
        + 2 * x["gD"] - 2 * x["b"] - x["np"] - 2 * x["qG"] + 2 * x["gG"]
        - 2 * x["a"] - x["qF1"] - x["qF2"] + x["gF1"] + x["gF2"]
    )
    C = (
        -x["np"] - 3 + Q(3, 2) * x["r"] - 6 * x["ell"] - 2 * x["p25"]
        - 3 * x["p34"] + 6 * x["gD"] + 2 * x["k"] - 6 * x["b"]
        - 6 * x["qG"] + 4 * x["gG"] + Q(3, 2) * x["N"] - 6 * x["a"]
        - 3 * x["qF1"] - 3 * x["qF2"] + Q(3, 2) * x["gF1"]
        + Q(3, 2) * x["gF2"]
    )
    return {"D": Q(D), "P": Q(P), "T1": Q(T1), "T2": Q(T2),
            "T3": Q(T3), "H": Q(H), "RG": Q(RG), "RF": Q(RF),
            "B": Q(B), "C": Q(C)}


ORDER6_EXAMPLES = {
    "generic elliptic": dict(
        r=2, m=10, alpha=0, beta=0, n=0, p25=0, np=0, ell=1, gD=0,
        p34=12, k=2, gG=5, N=2, gF1=10, gF2=0, qG=0, b=0, a=0,
        qF1=0, qF2=0, hodge=(29, 29),
    ),
    "one-parameter specialization": dict(
        r=11, m=2, alpha=2, beta=3, n=6, p25=4, np=1, ell=1, gD=0,
        p34=4, k=3, gG=0, N=5, gF1=0, gF2=0, qG=0, b=0, a=0,
        qF1=0, qF2=0, hodge=(55, 1),
    ),
    "fixed genus-two double sextic": dict(
        r=1, m=4, alpha=4, beta=5, n=2, p25=0, np=1, ell=1, gD=2,
        p34=0, k=1, gG=2, N=1, gF1=2, gF2=0, qG=2, b=0, a=0,
        qF1=2, qF2=0,
    ),
    "elliptic curve plus four points": dict(
        r=6, m=3, alpha=3, beta=4, n=4, p25=2, np=1, ell=1, gD=1,
        p34=2, k=2, gG=1, N=3, gF1=1, gF2=0, qG=1, b=0, a=0,
        qF1=1, qF2=0,
    ),
}


def add_forms(*terms):
    """Add sparse coefficient dictionaries with rational multipliers."""
    out = {}
    for scale, form in terms:
        for key, value in form.items():
            out[key] = out.get(key, Q(0)) + Q(scale) * Q(value)
    return {key: value for key, value in out.items() if value}


def verify_symbolic_dependency():
    # Coefficient checks are identities for arbitrary data, including gD > 0.
    D = {"r": 1, "m": 2, "alpha": 2, "beta": 1, "const": -22}
    P = {"n": 1, "p25": -1, "np": -2}
    T1 = {"const": 2, "r": 1, "m": 1, "alpha": -1, "beta": -1,
          "ell": -2, "gD": 2, "p25": -1, "p34": -1}
    T2 = {"const": 2, "r": 1, "m": -1, "alpha": -1, "beta": 1,
          "n": -1, "k": -2, "gG": 2}
    T3 = {"const": 2, "r": 1, "alpha": 2, "beta": -1, "m": -2,
          "N": -2, "gF1": 2, "gF2": 2}
    RG = {"qG": 4, "gG": -2, "gD": -2, "p34": 1,
          "k": -2, "b": 4, "ell": 2}
    RF = {"qF1": 6, "qF2": 6, "gF1": -2, "gF2": -2, "gD": -4,
          "p25": 2, "p34": 2, "N": -4, "a": 12, "ell": 4}
    B = {"m": -1, "const": 2, "r": 1, "ell": -2, "p25": -1,
         "p34": -1, "gD": 2, "b": -2, "np": -1, "qG": -2,
         "gG": 2, "a": -2, "qF1": -1, "qF2": -1, "gF1": 1,
         "gF2": 1}
    C = {"np": -1, "const": -3, "r": Q(3, 2), "ell": -6,
         "p25": -2, "p34": -3, "gD": 6, "k": 2, "b": -6,
         "qG": -6, "gG": 4, "N": Q(3, 2), "a": -6,
         "qF1": -3, "qF2": -3, "gF1": Q(3, 2), "gF2": Q(3, 2)}
    rhs = add_forms((Q(1, 4), D), (-1, P), (-1, T2), (Q(-3, 4), T3), (3, B))
    assert rhs == {key: Q(value) for key, value in C.items()}
    balance_rhs = add_forms(
        (Q(1, 2), P), (Q(1, 6), T1), (Q(1, 2), T2), (Q(1, 3), T3),
        (Q(-1, 2), RG), (Q(-1, 6), RF),
    )
    assert balance_rhs == {key: Q(value) for key, value in B.items()}


def main():
    print("Order 4")
    for name, row in ORDER4_EXAMPLES.items():
        unadjusted1, unadjusted2, delta, residuals, tl2, decomp = order4_residuals(row)
        assert residuals == (0, 0)
        assert tl2 == 0 and decomp == 0
        assert order4_hodge(row) == tuple(Q(v) for v in row["hodge"])
        assert unadjusted1 == -4 * delta and unadjusted2 == 2 * delta
        print(f"  {name:35s} q={delta!s:>2s}, without genus terms=({unadjusted1}, {unadjusted2}), residuals=(0, 0)")

    print("Order 6")
    for name, row in ORDER6_EXAMPLES.items():
        values = order6_forms(row)
        assert all(value == 0 for value in values.values()), (name, values)
        print(f"  {name:35s} all forms vanish")

    verify_symbolic_dependency()
    print("Symbolic coefficient check")
    print("  C = D/4 - P - T2 - 3*T3/4 + 3*B: verified exactly")
    print("  B = P/2 + T1/6 + T2/2 + T3/3 - RG/2 - RF/6: verified exactly")

    # The cyclic quartic sequence quoted in the paper.
    e4 = [24, -36, -156]
    e4.append(9 * e4[-1] + e4[-2] - 9 * e4[-3])
    assert e4 == [24, -36, -156, -1656]
    print(f"Order-4 Euler recurrence: {e4}")
    print("All checks passed.")


if __name__ == "__main__":
    main()


==> anc/output/data/order6_generator_summary.csv <==
Fix_sigma,deformation_classes,fixed_locus_triples,stringy_Euler_sequences
"(0,0);1C2",1,1,1
"(0,12);1R",1,1,1
"(0,6);-",17,17,12
"(1,10);1R",3,3,3
"(1,4);-",27,25,14
"(2,2);-",31,26,15
"(2,2);1C1",1,1,1
"(2,8);1R",6,6,6
"(3,0);-",16,15,13
"(3,0);1C1",1,1,1
"(3,6);1R",12,12,10
"(4,10);2R",1,1,1
"(4,4);1R",14,14,9
"(5,2);1R",6,6,4
"(5,8);2R",3,3,3
"(6,0);1R",1,1,1
"(6,6);2R",5,5,5
"(7,4);2R",2,2,2
"(8,8);3R",1,1,1
"(9,6);3R",1,1,1


==> anc/output/data/order6_geometric_atlas.csv <==
numerical_type,database_ids,Fix_sigma,Fix_sigma2,Fix_sigma3,AS_n,AS_k,AS_g,AS_m,AS_a,Nikulin_r,Nikulin_a,Nikulin_topology,order3_projective_model,involution_projective_model,construction_template,lattice_separator,passes_geometric_sieve
1,0.6.0.1,"(3,0);-",(3);-,(-);9R+1C1,3,0,0,7,7,19,1,C1+9R,AS-P: Artebani--Sarti projective model,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
2,0.6.0.2,"(3,0);-",(9);6R,(-);1C1,9,6,0,1,1,10,10,C1+0R,"AS-W: y^2=x^3+p12(t), two quintuple and 1 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
3,0.6.0.3,"(1,4);-",(9);6R,(-);1R+1C1,9,6,0,1,1,11,9,C1+1R,"AS-W: y^2=x^3+p12(t), two quintuple and 1 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
4,0.6.0.4,"(3,6);1R",(9);6R,(-);4R+1C1,9,6,0,1,1,14,6,C1+4R,"AS-W: y^2=x^3+p12(t), two quintuple and 1 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
5,0.6.0.5,"(9,6);3R",(9);6R,(-);9R+1C1,9,6,0,1,1,19,1,C1+9R,"AS-W: y^2=x^3+p12(t), two quintuple and 1 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
6,0.6.0.6,"(2,2);-",(4);1R,(-);8R,4,1,0,6,6,18,4,C0+7R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
7,0.6.0.7,"(2,2);-",(8);5R,(-);2R,8,5,0,2,2,12,10,C0+1R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
8,0.6.0.8,"(6,6);2R",(8);5R,(-);8R,8,5,0,2,2,18,4,C0+7R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
9,0.6.1.1,"(0,6);-",(8);5R+1C1,(-);2C1,8,6,1,2,0,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), two quintuple and 0 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
10,0.6.1.10,"(4,4);1R",(4);1R+1C1,(-);8R,4,2,1,6,4,18,4,C0+7R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-P: standard 2-elementary K3 model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
11,0.6.1.11,"(6,6);2R",(6);3R+1C1,(-);8R,6,4,1,4,2,18,4,C0+7R,"AS-W: y^2=x^3+p12(t), one quintuple and 2 double roots",N-P: standard 2-elementary K3 model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
12,0.6.1.12,"(3,0);-",(3);-,(-);6R+1C1,3,0,0,7,7,16,4,C1+6R,AS-P: Artebani--Sarti projective model,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
13,0.6.1.13,"(3,0);-",(7);4R,(-);1C1,7,4,0,3,3,10,10,C1+0R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
14,0.6.1.14,"(1,4);-",(7);4R,(-);1R+1C1,7,4,0,3,3,11,9,C1+1R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
15,0.6.1.15,"(3,6);1R",(7);4R,(-);4R+1C1,7,4,0,3,3,14,6,C1+4R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
16,0.6.1.16,"(7,4);2R",(7);4R,(-);6R+1C1,7,4,0,3,3,16,4,C1+6R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
17,0.6.1.17,"(2,2);-",(4);1R,(-);5R,4,1,0,6,6,15,7,C0+4R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
18,0.6.1.18,"(2,2);-",(6);3R,(-);2R,6,3,0,4,4,12,10,C0+1R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
19,0.6.1.19,"(4,4);1R",(6);3R,(-);5R,6,3,0,4,4,15,7,C0+4R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
20,0.6.1.2,"(8,8);3R",(8);5R+1C1,(-);9R+1C2,8,6,1,2,0,18,0,C2+9R,"AS-W: y^2=x^3+p12(t), two quintuple and 0 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
21,0.6.1.3,"(2,2);-",(8);5R,(-);1R+1C3,8,5,0,2,2,9,7,C3+1R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
22,0.6.1.4 0.6.1.5,"(2,2);-",(8);5R,(-);1C2,8,5,0,2,2,9,9,C2+0R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-D: double plane with irreducible branch of genus 2,P: equivariant double-plane/projective lift,global lattice type (BH exceptional small local type),True
23,0.6.1.6,"(0,6);-",(8);5R,(-);2C1,8,5,0,2,2,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
24,0.6.1.7,"(4,4);1R",(8);5R,(-);3R+1C2,8,5,0,2,2,12,6,C2+3R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
25,0.6.1.8,"(6,6);2R",(8);5R,(-);6R+1C2,8,5,0,2,2,15,3,C2+6R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
26,0.6.1.9,"(2,2);-",(2);1C2,(-);8R,2,1,2,8,4,18,4,C0+7R,AS-D: invariant double sextic,N-P: standard 2-elementary K3 model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
27,0.6.2.1,"(1,4);-",(7);4R+1C1,(-);1C3,7,5,1,3,1,8,8,C3+0R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 0 double roots",N-D: double plane with irreducible branch of genus 3,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
28,0.6.2.10,"(3,6);1R",(7);4R,(-);3R+1C3,7,4,0,3,3,11,5,C3+3R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
29,0.6.2.11,"(7,4);2R",(7);4R,(-);5R+1C3,7,4,0,3,3,13,3,C3+5R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
30,0.6.2.12,"(1,4);-",(3);1C1,(-);4R+1C1,3,1,1,7,5,14,6,C1+4R,"AS-CI: invariant (2,3) complete intersection in P4",N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
31,0.6.2.13,"(3,6);1R",(5);2R+1C1,(-);4R+1C1,5,3,1,5,3,14,6,C1+4R,"AS-W: y^2=x^3+p12(t), one quadruple and 2 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
32,0.6.2.14,"(2,2);-",(6);3R,(-);1R+1C3,6,3,0,4,4,9,7,C3+1R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
33,0.6.2.15,"(2,2);-",(6);3R,(-);1C2,6,3,0,4,4,9,9,C2+0R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-D: double plane with irreducible branch of genus 2,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
34,0.6.2.16,"(0,6);-",(6);3R,(-);2C1,6,3,0,4,4,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
35,0.6.2.17,"(4,4);1R",(6);3R,(-);3R+1C2,6,3,0,4,4,12,6,C2+3R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
36,0.6.2.18,"(4,4);1R",(6);3R,(-);4R+1C3,6,3,0,4,4,12,4,C3+4R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
37,0.6.2.19,"(2,2);-",(2);1C2,(-);5R,2,1,2,8,4,15,7,C0+4R,AS-D: invariant double sextic,N-P: standard 2-elementary K3 model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
38,0.6.2.2,"(5,8);2R",(7);4R+1C1,(-);6R+1C3,7,5,1,3,1,14,2,C3+6R,"AS-W: y^2=x^3+p12(t), one quintuple, one quadruple and 0 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
39,0.6.2.20,"(4,4);1R",(4);2R+1C2,(-);5R,4,3,2,6,2,15,7,C0+4R,"AS-W: y^2=x^3+p12(t), one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
40,0.6.2.21,"(4,4);1R",(4);1R+1C1,(-);5R,4,2,1,6,4,15,7,C0+4R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-P: standard 2-elementary K3 model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
41,0.6.2.22,"(3,0);-",(3);-,(-);3R+1C1,3,0,0,7,7,13,7,C1+3R,AS-P: Artebani--Sarti projective model,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
42,0.6.2.23,"(3,0);-",(5);2R,(-);1C1,5,2,0,5,5,10,10,C1+0R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
43,0.6.2.24,"(1,4);-",(5);2R,(-);1R+1C1,5,2,0,5,5,11,9,C1+1R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
44,0.6.2.25,"(5,2);1R",(5);2R,(-);3R+1C1,5,2,0,5,5,13,7,C1+3R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
45,0.6.2.26,"(2,2);-",(4);1R,(-);2R,4,1,0,6,6,12,10,C0+1R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
46,0.6.2.27,"(2,2);-",(4);1R,(-);2R+1C1,4,1,0,6,6,12,8,C1+2R,AS-Q: invariant quartic in P3,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
47,0.6.2.28,"(2,2);-",(4);1R+1C1,(-);2R,4,2,1,6,4,12,10,C0+1R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-P: standard 2-elementary K3 model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
48,0.6.2.29,"(2,2);1C1",(4);1R+1C1,(-);2R+1C1,4,2,1,6,4,12,8,C1+2R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-E: elliptic Nikulin model,N: new I0* elliptic family,fixed-locus package is unique,True
49,0.6.2.3,"(0,6);-",(6);3R+1C1,(-);2C1,6,4,1,4,2,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), one quintuple and 2 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
50,0.6.2.4,"(6,6);2R",(6);3R+1C1,(-);6R+1C2,6,4,1,4,2,15,3,C2+6R,"AS-W: y^2=x^3+p12(t), one quintuple and 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
51,0.6.2.5,"(3,0);-",(7);4R,(-);1C4,7,4,0,3,3,7,7,C4+0R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
52,0.6.2.6 0.6.2.7,"(1,4);-",(7);4R,(-);1C3,7,4,0,3,3,8,8,C3+0R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-D: double plane with irreducible branch of genus 3,P: equivariant double-plane/projective lift,global lattice type (BH exceptional small local type),True
53,0.6.2.8,"(1,4);-",(7);4R,(-);1R+1C4,7,4,0,3,3,8,6,C4+1R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
54,0.6.2.9,"(5,2);1R",(7);4R,(-);2R+1C3,7,4,0,3,3,10,6,C3+2R,"AS-W: y^2=x^3+p12(t), one quintuple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
55,0.6.3.1,"(5,8);2R",(5);3R+1C2,(-);6R+1C3,5,4,2,5,1,14,2,C3+6R,"AS-W: y^2=x^3+p12(t), one quintuple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
56,0.6.3.10 0.6.3.11,"(2,2);-",(6);3R,(-);1C5,6,3,0,4,4,6,6,C5+0R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-D: double plane with irreducible branch of genus 5,P: equivariant double-plane/projective lift,global lattice type (BH exceptional small local type),True
57,0.6.3.12 0.6.3.13,"(2,2);-",(6);3R,(-);1R+1C6,6,3,0,4,4,6,4,C6+1R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-D: double plane branched over a line and a smooth quintic,P: equivariant double-plane/projective lift,small local lattice type,True
58,0.6.3.14,"(0,6);-",(6);3R,(-);1C4,6,3,0,4,4,7,7,C4+0R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
59,0.6.3.15,"(6,0);1R",(6);3R,(-);1R+1C4,6,3,0,4,4,8,6,C4+1R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
60,0.6.3.16,"(4,4);1R",(6);3R,(-);4R+1C6,6,3,0,4,4,9,1,C6+4R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
61,0.6.3.17,"(4,4);1R",(6);3R,(-);3R+1C5,6,3,0,4,4,9,3,C5+3R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
62,0.6.3.18,"(4,4);1R",(6);3R,(-);2R+1C4,6,3,0,4,4,9,5,C4+2R,"AS-W: y^2=x^3+p12(t), one quadruple and 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
63,0.6.3.19,"(0,6);-",(4);1R+1C1,(-);2C1,4,2,1,6,4,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), 4 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
64,0.6.3.2,"(0,6);-",(6);3R+1C1,(-);1C4,6,4,1,4,2,7,7,C4+0R,"AS-W: y^2=x^3+p12(t), one quintuple and 2 double roots",N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
65,0.6.3.20,"(4,4);1R",(4);1R+1C1,(-);3R+1C2,4,2,1,6,4,12,6,C2+3R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
66,0.6.3.21,"(3,0);-",(5);2R,(-);1C4,5,2,0,5,5,7,7,C4+0R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
67,0.6.3.22,"(1,4);-",(5);2R,(-);1C3,5,2,0,5,5,8,8,C3+0R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-D: double plane with irreducible branch of genus 3,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
68,0.6.3.23,"(1,4);-",(5);2R,(-);1R+1C4,5,2,0,5,5,8,6,C4+1R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
69,0.6.3.24,"(5,2);1R",(5);2R,(-);2R+1C3,5,2,0,5,5,10,6,C3+2R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
70,0.6.3.25,"(5,2);1R",(5);2R,(-);3R+1C4,5,2,0,5,5,10,4,C4+3R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
71,0.6.3.26,"(1,4);-",(3);1R+1C2,(-);1R+1C1,3,2,2,7,3,11,9,C1+1R,"AS-W: y^2=x^3+p12(t), 3 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
72,0.6.3.27,"(1,4);-",(3);1C1,(-);1R+1C1,3,1,1,7,5,11,9,C1+1R,"AS-CI: invariant (2,3) complete intersection in P4",N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
73,0.6.3.28,"(2,2);-",(4);1R,(-);2R+1C4,4,1,0,6,6,9,5,C4+2R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
74,0.6.3.29,"(2,2);-",(4);1R,(-);1R+1C3,4,1,0,6,6,9,7,C3+1R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
75,0.6.3.3,"(2,8);1R",(6);3R+1C1,(-);3R+1C4,6,4,1,4,2,10,4,C4+3R,"AS-W: y^2=x^3+p12(t), one quintuple and 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
76,0.6.3.30,"(2,2);-",(4);1R,(-);1C2,4,1,0,6,6,9,9,C2+0R,AS-Q: invariant quartic in P3,N-D: double plane with irreducible branch of genus 2,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
77,0.6.3.31,"(2,2);-",(2);1C2,(-);2R,2,1,2,8,4,12,10,C0+1R,AS-D: invariant double sextic,N-P: standard 2-elementary K3 model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
78,0.6.3.32,"(2,2);-",(2);1R+1C3,(-);2R,2,2,3,8,2,12,10,C0+1R,"AS-W: y^2=x^3+p12(t), 2 double roots",N-P: standard 2-elementary K3 model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
79,0.6.3.33,"(3,0);-",(3);-,(-);1C1,3,0,0,7,7,10,10,C1+0R,AS-P: Artebani--Sarti projective model,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
80,0.6.3.34,"(3,0);-",(3);-,(-);2C1,3,0,0,7,7,10,8,two elliptic curves,AS-P: Artebani--Sarti projective model,N-E2: two-elliptic-curve Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
81,0.6.3.35,"(3,0);-",(3);1C1,(-);1C1,3,1,1,7,5,10,10,C1+0R,"AS-CI: invariant (2,3) complete intersection in P4",N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
82,0.6.3.36,"(3,0);1C1",(3);1C1,(-);2C1,3,1,1,7,5,10,8,two elliptic curves,"AS-CI: invariant (2,3) complete intersection in P4",N-E2: two-elliptic-curve Nikulin model,E: Dillies fixed-elliptic family,fixed-locus package is unique,True
83,0.6.3.37,"(0,0);1C2",(2);1C2,(-);1C2,2,1,2,8,4,9,9,C2+0R,AS-D: invariant double sextic,N-D: double plane with irreducible branch of genus 2,D: invariant double sextic,fixed-locus package is unique,True
84,0.6.3.4,"(6,6);2R",(6);3R+1C1,(-);5R+1C4,6,4,1,4,2,12,2,C4+5R,"AS-W: y^2=x^3+p12(t), one quintuple and 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
85,0.6.3.5,"(1,4);-",(5);2R+1C1,(-);1C3,5,3,1,5,3,8,8,C3+0R,"AS-W: y^2=x^3+p12(t), one quadruple and 2 double roots",N-D: double plane with irreducible branch of genus 3,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
86,0.6.3.6,"(3,6);1R",(5);2R+1C1,(-);3R+1C3,5,3,1,5,3,11,5,C3+3R,"AS-W: y^2=x^3+p12(t), one quadruple and 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
87,0.6.3.7,"(1,4);-",(1);1C3,(-);4R+1C1,1,1,3,9,3,14,6,C1+4R,AS-P: Artebani--Sarti projective model,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
88,0.6.3.8,"(3,6);1R",(3);1R+1C2,(-);4R+1C1,3,2,2,7,3,14,6,C1+4R,"AS-W: y^2=x^3+p12(t), 3 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
89,0.6.3.9,"(3,6);1R",(3);2R+1C3,(-);4R+1C1,3,3,3,7,1,14,6,C1+4R,"AS-W: y^2=x^3+p12(t), one quadruple and 0 double roots",N-E: elliptic Nikulin model,F/P: fiberwise Weierstrass or projective lift,fixed-locus package is unique,True
90,0.6.4.1,"(5,8);2R",(5);3R+1C2,(-);5R+1C5,5,4,2,5,1,11,1,C5+5R,"AS-W: y^2=x^3+p12(t), one quintuple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
91,0.6.4.10,"(0,6);-",(2);1R+1C3,(-);2C1,2,2,3,8,2,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), 2 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
92,0.6.4.11 0.6.4.12,"(3,0);-",(5);2R,(-);1C7,5,2,0,5,5,4,4,C7+0R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-D: double plane with irreducible branch of genus 7,P: equivariant double-plane/projective lift,global lattice type (BH exceptional small local type),True
93,0.6.4.13,"(1,4);-",(5);2R,(-);1R+1C7,5,2,0,5,5,5,3,C7+1R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
94,0.6.4.14,"(1,4);-",(5);2R,(-);1C6,5,2,0,5,5,5,5,C6+0R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-D: double plane with irreducible branch of genus 6,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
95,0.6.4.15,"(5,2);1R",(5);2R,(-);2R+1C6,5,2,0,5,5,7,3,C6+2R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
96,0.6.4.16,"(5,2);1R",(5);2R,(-);1R+1C5,5,2,0,5,5,7,5,C5+1R,"AS-W: y^2=x^3+p12(t), 5 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
97,0.6.4.17,"(1,4);-",(3);1C1,(-);1C3,3,1,1,7,5,8,8,C3+0R,"AS-CI: invariant (2,3) complete intersection in P4",N-D: double plane with irreducible branch of genus 3,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
98,0.6.4.18,"(1,4);-",(3);1C1,(-);1R+1C4,3,1,1,7,5,8,6,C4+1R,"AS-CI: invariant (2,3) complete intersection in P4",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
99,0.6.4.19,"(1,4);-",(1);1R+1C4,(-);1R+1C1,1,2,4,9,1,11,9,C1+1R,"AS-W: y^2=x^3+p12(t), 1 double roots",N-E: elliptic Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
100,0.6.4.2,"(2,8);1R",(4);2R+1C2,(-);3R+1C4,4,3,2,6,2,10,4,C4+3R,"AS-W: y^2=x^3+p12(t), one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
101,0.6.4.20,"(1,4);-",(1);1C3,(-);1R+1C1,1,1,3,9,3,11,9,C1+1R,AS-P: Artebani--Sarti projective model,N-E: elliptic Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
102,0.6.4.21,"(2,2);-",(4);1R,(-);1C5,4,1,0,6,6,6,6,C5+0R,AS-Q: invariant quartic in P3,N-D: double plane with irreducible branch of genus 5,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
103,0.6.4.22 0.6.4.23,"(2,2);-",(4);1R,(-);1R+1C6,4,1,0,6,6,6,4,C6+1R,AS-Q: invariant quartic in P3,N-D: double plane branched over a line and a smooth quintic,P: equivariant double-plane/projective lift,small local lattice type,True
104,0.6.4.24,"(2,2);-",(4);1R,(-);2R+1C7,4,1,0,6,6,6,2,C7+2R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
105,0.6.4.25,"(2,2);-",(2);1C2,(-);1C2,2,1,2,8,4,9,9,C2+0R,AS-D: invariant double sextic,N-D: double plane with irreducible branch of genus 2,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
106,0.6.4.26,"(3,0);-",(3);-,(-);1C4,3,0,0,7,7,7,7,C4+0R,AS-P: Artebani--Sarti projective model,N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
107,0.6.4.3,"(1,4);-",(5);2R+1C1,(-);1C6,5,3,1,5,3,5,5,C6+0R,"AS-W: y^2=x^3+p12(t), one quadruple and 2 double roots",N-D: double plane with irreducible branch of genus 6,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
108,0.6.4.4,"(3,6);1R",(5);2R+1C1,(-);2R+1C5,5,3,1,5,3,8,4,C5+2R,"AS-W: y^2=x^3+p12(t), one quadruple and 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
109,0.6.4.5,"(3,6);1R",(5);2R+1C1,(-);3R+1C6,5,3,1,5,3,8,2,C6+3R,"AS-W: y^2=x^3+p12(t), one quadruple and 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
110,0.6.4.6,"(3,6);1R",(3);1R+1C2,(-);3R+1C3,3,2,2,7,3,11,5,C3+3R,"AS-W: y^2=x^3+p12(t), 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
111,0.6.4.7,"(0,6);-",(4);1R+1C1,(-);1C4,4,2,1,6,4,7,7,C4+0R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
112,0.6.4.8,"(4,4);1R",(4);1R+1C1,(-);2R+1C4,4,2,1,6,4,9,5,C4+2R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
113,0.6.4.9,"(0,6);-",(2);1C2,(-);2C1,2,1,2,8,4,10,8,two elliptic curves,AS-D: invariant double sextic,N-E2: two-elliptic-curve Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
114,0.6.5.1,"(4,10);2R",(4);3R+1C3,(-);5R+1C6,4,4,3,6,0,10,0,C6+5R,"AS-W: y^2=x^3+p12(t), one quintuple and 0 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
115,0.6.5.10,"(0,6);-",(0);1R+1C5,(-);2C1,0,2,5,10,0,10,8,two elliptic curves,"AS-W: y^2=x^3+p12(t), 0 double roots",N-E2: two-elliptic-curve Nikulin model,W: Dillies lift of the AS Weierstrass family,fixed-locus package is unique,True
116,0.6.5.11,"(1,4);-",(3);1C1,(-);1R+1C7,3,1,1,7,5,5,3,C7+1R,"AS-CI: invariant (2,3) complete intersection in P4",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
117,0.6.5.12,"(1,4);-",(3);1C1,(-);1C6,3,1,1,7,5,5,5,C6+0R,"AS-CI: invariant (2,3) complete intersection in P4",N-D: double plane with irreducible branch of genus 6,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
118,0.6.5.13,"(1,4);-",(1);1C3,(-);1C3,1,1,3,9,3,8,8,C3+0R,AS-P: Artebani--Sarti projective model,N-D: double plane with irreducible branch of genus 3,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
119,0.6.5.14,"(2,2);-",(4);1R,(-);1R+1C9,4,1,0,6,6,3,1,C9+1R,AS-Q: invariant quartic in P3,N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
120,0.6.5.15 0.6.5.16,"(2,2);-",(4);1R,(-);1C8,4,1,0,6,6,3,3,C8+0R,AS-Q: invariant quartic in P3,N-D: double plane with irreducible branch of genus 8,P: equivariant double-plane/projective lift,global lattice type (BH exceptional small local type),True
121,0.6.5.17,"(3,0);-",(3);-,(-);1C7,3,0,0,7,7,4,4,C7+0R,AS-P: Artebani--Sarti projective model,N-D: double plane with irreducible branch of genus 7,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
122,0.6.5.2,"(2,8);1R",(4);2R+1C2,(-);2R+1C6,4,3,2,6,2,7,3,C6+2R,"AS-W: y^2=x^3+p12(t), one quadruple and 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
123,0.6.5.3,"(2,8);1R",(2);1R+1C3,(-);3R+1C4,2,2,3,8,2,10,4,C4+3R,"AS-W: y^2=x^3+p12(t), 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
124,0.6.5.4,"(3,6);1R",(3);1R+1C2,(-);2R+1C5,3,2,2,7,3,8,4,C5+2R,"AS-W: y^2=x^3+p12(t), 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
125,0.6.5.5,"(0,6);-",(4);1R+1C1,(-);1C7,4,2,1,6,4,4,4,C7+0R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-D: double plane with irreducible branch of genus 7,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
126,0.6.5.6,"(4,4);1R",(4);1R+1C1,(-);1R+1C6,4,2,1,6,4,6,4,C6+1R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-D: double plane branched over a line and a smooth quintic,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
127,0.6.5.7,"(4,4);1R",(4);1R+1C1,(-);2R+1C7,4,2,1,6,4,6,2,C7+2R,"AS-W: y^2=x^3+p12(t), 4 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
128,0.6.5.8,"(0,6);-",(2);1C2,(-);1C4,2,1,2,8,4,7,7,C4+0R,AS-D: invariant double sextic,N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
129,0.6.5.9,"(0,6);-",(0);1C4,(-);2C1,0,1,4,10,2,10,8,two elliptic curves,AS-P: Artebani--Sarti projective model,N-E2: two-elliptic-curve Nikulin model,P/W: projective or Weierstrass lift,fixed-locus package is unique,True
130,0.6.6.1,"(1,10);1R",(3);2R+1C3,(-);2R+1C7,3,3,3,7,1,6,2,C7+2R,"AS-W: y^2=x^3+p12(t), one quadruple and 0 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
131,0.6.6.2,"(2,8);1R",(2);1R+1C3,(-);2R+1C6,2,2,3,8,2,7,3,C6+2R,"AS-W: y^2=x^3+p12(t), 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
132,0.6.6.3,"(3,6);1R",(3);1R+1C2,(-);1R+1C7,3,2,2,7,3,5,3,C7+1R,"AS-W: y^2=x^3+p12(t), 3 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
133,0.6.6.4,"(0,6);-",(2);1C2,(-);1C7,2,1,2,8,4,4,4,C7+0R,AS-D: invariant double sextic,N-D: double plane with irreducible branch of genus 7,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
134,0.6.6.5,"(0,6);-",(0);1C4,(-);1C4,0,1,4,10,2,7,7,C4+0R,AS-P: Artebani--Sarti projective model,N-D: double plane with irreducible branch of genus 4,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
135,0.6.6.6 0.6.6.7,"(1,4);-",(3);1C1,(-);1C9,3,1,1,7,5,2,2,C9+0R,"AS-CI: invariant (2,3) complete intersection in P4",N-D: double plane with irreducible branch of genus 9,P: equivariant double-plane/projective lift,small local lattice type,True
136,0.6.6.8,"(1,4);-",(3);1C1,(-);1R+1C10,3,1,1,7,5,2,0,C10+1R,"AS-CI: invariant (2,3) complete intersection in P4",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
137,0.6.6.9,"(3,0);-",(3);-,(-);1C10,3,0,0,7,7,1,1,C10+0R,AS-P: Artebani--Sarti projective model,N-D: double plane with irreducible branch of genus 10,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
138,0.6.7.1,"(1,10);1R",(1);1R+1C4,(-);2R+1C7,1,2,4,9,1,6,2,C7+2R,"AS-W: y^2=x^3+p12(t), 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
139,0.6.7.2,"(2,8);1R",(2);1R+1C3,(-);1R+1C8,2,2,3,8,2,4,2,C8+1R,"AS-W: y^2=x^3+p12(t), 2 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
140,0.6.7.3,"(0,6);-",(2);1C2,(-);1C10,2,1,2,8,4,1,1,C10+0R,AS-D: invariant double sextic,N-D: double plane with irreducible branch of genus 10,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
141,0.6.8.1,"(1,10);1R",(1);1R+1C4,(-);1R+1C9,1,2,4,9,1,3,1,C9+1R,"AS-W: y^2=x^3+p12(t), 1 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True
142,0.6.9.1,"(0,12);1R",(0);1R+1C5,(-);1R+1C10,0,2,5,10,0,2,0,C10+1R,"AS-W: y^2=x^3+p12(t), 0 double roots",N-P: standard 2-elementary K3 model,P: equivariant double-plane/projective lift,fixed-locus package is unique,True


==> anc/output/data/order6_numerical_classification.csv <==
numerical_type,multiplicity,database_ids,Fix_sigma,Fix_sigma2,Fix_sigma3,r,m,alpha,beta,n_prime,Euler_Y6_2,Euler_Y6_3,Euler_Y6_4
1,1,0.6.0.1,"(3,0);-",(3);-,(-);9R+1C1,7,1,6,1,0,60,504,4848
2,1,0.6.0.2,"(3,0);-",(9);6R,(-);1C1,10,1,0,10,3,96,792,7440
3,1,0.6.0.3,"(1,4);-",(9);6R,(-);1R+1C1,11,1,0,9,4,108,936,8928
4,1,0.6.0.4,"(3,6);1R",(9);6R,(-);4R+1C1,14,1,0,6,3,144,1368,13392
5,1,0.6.0.5,"(9,6);3R",(9);6R,(-);9R+1C1,19,1,0,1,0,204,2088,20832
6,1,0.6.0.6,"(2,2);-",(4);1R,(-);8R,8,1,5,2,1,72,624,6024
7,1,0.6.0.7,"(2,2);-",(8);5R,(-);2R,10,1,1,8,3,96,816,7752
8,1,0.6.0.8,"(6,6);2R",(8);5R,(-);8R,16,1,1,2,1,168,1680,16680
9,1,0.6.1.1,"(0,6);-",(8);5R+1C1,(-);2C1,10,2,0,8,4,96,912,8736
10,1,0.6.1.10,"(4,4);1R",(4);1R+1C1,(-);8R,10,2,4,0,0,96,1008,9984
11,1,0.6.1.11,"(6,6);2R",(6);3R+1C1,(-);8R,14,2,2,0,0,144,1536,15312
12,1,0.6.1.12,"(3,0);-",(3);-,(-);6R+1C1,6,2,5,2,0,48,456,4344
13,1,0.6.1.13,"(3,0);-",(7);4R,(-);1C1,8,2,1,8,2,72,648,6072
14,1,0.6.1.14,"(1,4);-",(7);4R,(-);1R+1C1,9,2,1,7,3,84,792,7560
15,1,0.6.1.15,"(3,6);1R",(7);4R,(-);4R+1C1,12,2,1,4,2,120,1224,12024
16,1,0.6.1.16,"(7,4);2R",(7);4R,(-);6R+1C1,14,2,1,2,0,144,1512,15000
17,1,0.6.1.17,"(2,2);-",(4);1R,(-);5R,7,2,4,3,1,60,576,5520
18,1,0.6.1.18,"(2,2);-",(6);3R,(-);2R,8,2,2,6,2,72,672,6384
19,1,0.6.1.19,"(4,4);1R",(6);3R,(-);5R,11,2,2,3,1,108,1104,10848
20,1,0.6.1.2,"(8,8);3R",(8);5R+1C1,(-);9R+1C2,18,2,0,0,0,192,2064,20640
21,1,0.6.1.3,"(2,2);-",(8);5R,(-);1R+1C3,9,2,0,9,3,84,768,7248
22,2,0.6.1.4 0.6.1.5,"(2,2);-",(8);5R,(-);1C2,9,2,0,9,3,84,768,7248
23,1,0.6.1.6,"(0,6);-",(8);5R,(-);2C1,10,2,0,8,4,96,912,8736
24,1,0.6.1.7,"(4,4);1R",(8);5R,(-);3R+1C2,12,2,0,6,2,120,1200,11712
25,1,0.6.1.8,"(6,6);2R",(8);5R,(-);6R+1C2,15,2,0,3,1,156,1632,16176
26,1,0.6.1.9,"(2,2);-",(2);1C2,(-);8R,6,2,6,0,0,48,480,4656
27,1,0.6.2.1,"(1,4);-",(7);4R+1C1,(-);1C3,8,3,0,8,3,72,744,7056
28,1,0.6.2.10,"(3,6);1R",(7);4R,(-);3R+1C3,11,3,0,5,2,108,1176,11520
29,1,0.6.2.11,"(7,4);2R",(7);4R,(-);5R+1C3,13,3,0,3,0,132,1464,14496
30,1,0.6.2.12,"(1,4);-",(3);1C1,(-);4R+1C1,6,3,4,2,1,48,552,5328
31,1,0.6.2.13,"(3,6);1R",(5);2R+1C1,(-);4R+1C1,10,3,2,2,1,96,1080,10656
32,1,0.6.2.14,"(2,2);-",(6);3R,(-);1R+1C3,7,3,1,7,2,60,624,5880
33,1,0.6.2.15,"(2,2);-",(6);3R,(-);1C2,7,3,1,7,2,60,624,5880
34,1,0.6.2.16,"(0,6);-",(6);3R,(-);2C1,8,3,1,6,3,72,768,7368
35,1,0.6.2.17,"(4,4);1R",(6);3R,(-);3R+1C2,10,3,1,4,1,96,1056,10344
36,1,0.6.2.18,"(4,4);1R",(6);3R,(-);4R+1C3,10,3,1,4,1,96,1056,10344
37,1,0.6.2.19,"(2,2);-",(2);1C2,(-);5R,5,3,5,1,0,36,432,4152
38,1,0.6.2.2,"(5,8);2R",(7);4R+1C1,(-);6R+1C3,14,3,0,2,1,144,1608,15984
39,1,0.6.2.20,"(4,4);1R",(4);2R+1C2,(-);5R,9,3,3,1,0,84,960,9480
40,1,0.6.2.21,"(4,4);1R",(4);1R+1C1,(-);5R,9,3,3,1,0,84,960,9480
41,1,0.6.2.22,"(3,0);-",(3);-,(-);3R+1C1,5,3,4,3,0,36,408,3840
42,1,0.6.2.23,"(3,0);-",(5);2R,(-);1C1,6,3,2,6,1,48,504,4704
43,1,0.6.2.24,"(1,4);-",(5);2R,(-);1R+1C1,7,3,2,5,2,60,648,6192
44,1,0.6.2.25,"(5,2);1R",(5);2R,(-);3R+1C1,9,3,2,3,0,84,936,9168
45,1,0.6.2.26,"(2,2);-",(4);1R,(-);2R,6,3,3,4,1,48,528,5016
46,1,0.6.2.27,"(2,2);-",(4);1R,(-);2R+1C1,6,3,3,4,1,48,528,5016
47,1,0.6.2.28,"(2,2);-",(4);1R+1C1,(-);2R,6,3,3,4,1,48,528,5016
48,1,0.6.2.29,"(2,2);1C1",(4);1R+1C1,(-);2R+1C1,6,3,3,4,1,48,528,5016
49,1,0.6.2.3,"(0,6);-",(6);3R+1C1,(-);2C1,8,3,1,6,3,72,768,7368
50,1,0.6.2.4,"(6,6);2R",(6);3R+1C1,(-);6R+1C2,13,3,1,1,0,132,1488,14808
51,1,0.6.2.5,"(3,0);-",(7);4R,(-);1C4,7,3,0,9,2,60,600,5568
52,2,0.6.2.6 0.6.2.7,"(1,4);-",(7);4R,(-);1C3,8,3,0,8,3,72,744,7056
53,1,0.6.2.8,"(1,4);-",(7);4R,(-);1R+1C4,8,3,0,8,3,72,744,7056
54,1,0.6.2.9,"(5,2);1R",(7);4R,(-);2R+1C3,10,3,0,6,1,96,1032,10032
55,1,0.6.3.1,"(5,8);2R",(5);3R+1C2,(-);6R+1C3,12,4,1,0,0,120,1464,14616
56,2,0.6.3.10 0.6.3.11,"(2,2);-",(6);3R,(-);1C5,6,4,0,8,2,48,576,5376
57,2,0.6.3.12 0.6.3.13,"(2,2);-",(6);3R,(-);1R+1C6,6,4,0,8,2,48,576,5376
58,1,0.6.3.14,"(0,6);-",(6);3R,(-);1C4,7,4,0,7,3,60,720,6864
59,1,0.6.3.15,"(6,0);1R",(6);3R,(-);1R+1C4,8,4,0,6,0,72,864,8352
60,1,0.6.3.16,"(4,4);1R",(6);3R,(-);4R+1C6,9,4,0,5,1,84,1008,9840
61,1,0.6.3.17,"(4,4);1R",(6);3R,(-);3R+1C5,9,4,0,5,1,84,1008,9840
62,1,0.6.3.18,"(4,4);1R",(6);3R,(-);2R+1C4,9,4,0,5,1,84,1008,9840
63,1,0.6.3.19,"(0,6);-",(4);1R+1C1,(-);2C1,6,4,2,4,2,48,624,6000
64,1,0.6.3.2,"(0,6);-",(6);3R+1C1,(-);1C4,7,4,0,7,3,60,720,6864
65,1,0.6.3.20,"(4,4);1R",(4);1R+1C1,(-);3R+1C2,8,4,2,2,0,72,912,8976
66,1,0.6.3.21,"(3,0);-",(5);2R,(-);1C4,5,4,1,7,1,36,456,4200
67,1,0.6.3.22,"(1,4);-",(5);2R,(-);1C3,6,4,1,6,2,48,600,5688
68,1,0.6.3.23,"(1,4);-",(5);2R,(-);1R+1C4,6,4,1,6,2,48,600,5688
69,1,0.6.3.24,"(5,2);1R",(5);2R,(-);2R+1C3,8,4,1,4,0,72,888,8664
70,1,0.6.3.25,"(5,2);1R",(5);2R,(-);3R+1C4,8,4,1,4,0,72,888,8664
71,1,0.6.3.26,"(1,4);-",(3);1R+1C2,(-);1R+1C1,5,4,3,3,1,36,504,4824
72,1,0.6.3.27,"(1,4);-",(3);1C1,(-);1R+1C1,5,4,3,3,1,36,504,4824
73,1,0.6.3.28,"(2,2);-",(4);1R,(-);2R+1C4,5,4,2,5,1,36,480,4512
74,1,0.6.3.29,"(2,2);-",(4);1R,(-);1R+1C3,5,4,2,5,1,36,480,4512
75,1,0.6.3.3,"(2,8);1R",(6);3R+1C1,(-);3R+1C4,10,4,0,4,2,96,1152,11328
76,1,0.6.3.30,"(2,2);-",(4);1R,(-);1C2,5,4,2,5,1,36,480,4512
77,1,0.6.3.31,"(2,2);-",(2);1C2,(-);2R,4,4,4,2,0,24,384,3648
78,1,0.6.3.32,"(2,2);-",(2);1R+1C3,(-);2R,4,4,4,2,0,24,384,3648
79,1,0.6.3.33,"(3,0);-",(3);-,(-);1C1,4,4,3,4,0,24,360,3336
80,1,0.6.3.34,"(3,0);-",(3);-,(-);2C1,4,4,3,4,0,24,360,3336
81,1,0.6.3.35,"(3,0);-",(3);1C1,(-);1C1,4,4,3,4,0,24,360,3336
82,1,0.6.3.36,"(3,0);1C1",(3);1C1,(-);2C1,4,4,3,4,0,24,360,3336
83,1,0.6.3.37,"(0,0);1C2",(2);1C2,(-);1C2,1,4,4,5,1,-12,-48,-816
84,1,0.6.3.4,"(6,6);2R",(6);3R+1C1,(-);5R+1C4,12,4,0,2,0,120,1440,14304
85,1,0.6.3.5,"(1,4);-",(5);2R+1C1,(-);1C3,6,4,1,6,2,48,600,5688
86,1,0.6.3.6,"(3,6);1R",(5);2R+1C1,(-);3R+1C3,9,4,1,3,1,84,1032,10152
87,1,0.6.3.7,"(1,4);-",(1);1C3,(-);4R+1C1,4,4,5,0,0,24,408,3960
88,1,0.6.3.8,"(3,6);1R",(3);1R+1C2,(-);4R+1C1,8,4,3,0,0,72,936,9288
89,1,0.6.3.9,"(3,6);1R",(3);2R+1C3,(-);4R+1C1,8,4,3,0,0,72,936,9288
90,1,0.6.4.1,"(5,8);2R",(5);3R+1C2,(-);5R+1C5,11,5,0,1,0,108,1416,14112
91,1,0.6.4.10,"(0,6);-",(2);1R+1C3,(-);2C1,4,5,3,2,1,24,480,4632
92,2,0.6.4.11 0.6.4.12,"(3,0);-",(5);2R,(-);1C7,4,5,0,8,1,24,408,3696
93,1,0.6.4.13,"(1,4);-",(5);2R,(-);1R+1C7,5,5,0,7,2,36,552,5184
94,1,0.6.4.14,"(1,4);-",(5);2R,(-);1C6,5,5,0,7,2,36,552,5184
95,1,0.6.4.15,"(5,2);1R",(5);2R,(-);2R+1C6,7,5,0,5,0,60,840,8160
96,1,0.6.4.16,"(5,2);1R",(5);2R,(-);1R+1C5,7,5,0,5,0,60,840,8160
97,1,0.6.4.17,"(1,4);-",(3);1C1,(-);1C3,4,5,2,4,1,24,456,4320
98,1,0.6.4.18,"(1,4);-",(3);1C1,(-);1R+1C4,4,5,2,4,1,24,456,4320
99,1,0.6.4.19,"(1,4);-",(1);1R+1C4,(-);1R+1C1,3,5,4,1,0,12,360,3456
100,1,0.6.4.2,"(2,8);1R",(4);2R+1C2,(-);3R+1C4,8,5,1,2,1,72,1008,9960
101,1,0.6.4.20,"(1,4);-",(1);1C3,(-);1R+1C1,3,5,4,1,0,12,360,3456
102,1,0.6.4.21,"(2,2);-",(4);1R,(-);1C5,4,5,1,6,1,24,432,4008
103,2,0.6.4.22 0.6.4.23,"(2,2);-",(4);1R,(-);1R+1C6,4,5,1,6,1,24,432,4008
104,1,0.6.4.24,"(2,2);-",(4);1R,(-);2R+1C7,4,5,1,6,1,24,432,4008
105,1,0.6.4.25,"(2,2);-",(2);1C2,(-);1C2,3,5,3,3,0,12,336,3144
106,1,0.6.4.26,"(3,0);-",(3);-,(-);1C4,3,5,2,5,0,12,312,2832
107,1,0.6.4.3,"(1,4);-",(5);2R+1C1,(-);1C6,5,5,0,7,2,36,552,5184
108,1,0.6.4.4,"(3,6);1R",(5);2R+1C1,(-);2R+1C5,8,5,0,4,1,72,984,9648
109,1,0.6.4.5,"(3,6);1R",(5);2R+1C1,(-);3R+1C6,8,5,0,4,1,72,984,9648
110,1,0.6.4.6,"(3,6);1R",(3);1R+1C2,(-);3R+1C3,7,5,2,1,0,60,888,8784
111,1,0.6.4.7,"(0,6);-",(4);1R+1C1,(-);1C4,5,5,1,5,2,36,576,5496
112,1,0.6.4.8,"(4,4);1R",(4);1R+1C1,(-);2R+1C4,7,5,1,3,0,60,864,8472
113,1,0.6.4.9,"(0,6);-",(2);1C2,(-);2C1,4,5,3,2,1,24,480,4632
114,1,0.6.5.1,"(4,10);2R",(4);3R+1C3,(-);5R+1C6,10,6,0,0,0,96,1392,13920
115,1,0.6.5.10,"(0,6);-",(0);1R+1C5,(-);2C1,2,6,4,0,0,0,336,3264
116,1,0.6.5.11,"(1,4);-",(3);1C1,(-);1R+1C7,3,6,1,5,1,12,408,3816
117,1,0.6.5.12,"(1,4);-",(3);1C1,(-);1C6,3,6,1,5,1,12,408,3816
118,1,0.6.5.13,"(1,4);-",(1);1C3,(-);1C3,2,6,3,2,0,0,312,2952
119,1,0.6.5.14,"(2,2);-",(4);1R,(-);1R+1C9,3,6,0,7,1,12,384,3504
120,2,0.6.5.15 0.6.5.16,"(2,2);-",(4);1R,(-);1C8,3,6,0,7,1,12,384,3504
121,1,0.6.5.17,"(3,0);-",(3);-,(-);1C7,2,6,1,6,0,0,264,2328
122,1,0.6.5.2,"(2,8);1R",(4);2R+1C2,(-);2R+1C6,7,6,0,3,1,60,960,9456
123,1,0.6.5.3,"(2,8);1R",(2);1R+1C3,(-);3R+1C4,6,6,2,0,0,48,864,8592
124,1,0.6.5.4,"(3,6);1R",(3);1R+1C2,(-);2R+1C5,6,6,1,2,0,48,840,8280
125,1,0.6.5.5,"(0,6);-",(4);1R+1C1,(-);1C7,4,6,0,6,2,24,528,4992
126,1,0.6.5.6,"(4,4);1R",(4);1R+1C1,(-);1R+1C6,6,6,0,4,0,48,816,7968
127,1,0.6.5.7,"(4,4);1R",(4);1R+1C1,(-);2R+1C7,6,6,0,4,0,48,816,7968
128,1,0.6.5.8,"(0,6);-",(2);1C2,(-);1C4,3,6,2,3,1,12,432,4128
129,1,0.6.5.9,"(0,6);-",(0);1C4,(-);2C1,2,6,4,0,0,0,336,3264
130,1,0.6.6.1,"(1,10);1R",(3);2R+1C3,(-);2R+1C7,6,7,0,2,1,48,936,9264
131,1,0.6.6.2,"(2,8);1R",(2);1R+1C3,(-);2R+1C6,5,7,1,1,0,36,816,8088
132,1,0.6.6.3,"(3,6);1R",(3);1R+1C2,(-);1R+1C7,5,7,0,3,0,36,792,7776
133,1,0.6.6.4,"(0,6);-",(2);1C2,(-);1C7,2,7,1,4,1,0,384,3624
134,1,0.6.6.5,"(0,6);-",(0);1C4,(-);1C4,1,7,3,1,0,-12,288,2760
135,2,0.6.6.6 0.6.6.7,"(1,4);-",(3);1C1,(-);1C9,2,7,0,6,1,0,360,3312
136,1,0.6.6.8,"(1,4);-",(3);1C1,(-);1R+1C10,2,7,0,6,1,0,360,3312
137,1,0.6.6.9,"(3,0);-",(3);-,(-);1C10,1,7,0,7,0,-12,216,1824
138,1,0.6.7.1,"(1,10);1R",(1);1R+1C4,(-);2R+1C7,4,8,1,0,0,24,792,7896
139,1,0.6.7.2,"(2,8);1R",(2);1R+1C3,(-);1R+1C8,4,8,0,2,0,24,768,7584
140,1,0.6.7.3,"(0,6);-",(2);1C2,(-);1C10,1,8,0,5,1,-12,336,3120
141,1,0.6.8.1,"(1,10);1R",(1);1R+1C4,(-);1R+1C9,3,9,0,1,0,12,744,7392
142,1,0.6.9.1,"(0,12);1R",(0);1R+1C5,(-);1R+1C10,2,10,0,0,0,0,720,7200

